Frontier AI Forecasting Has a Measurement Problem: An Audit of Progress Evidence

Quantitative forecasts of frontier artificial intelligence often connect dated targets to trends in benchmark scores, training compute, release time, or expert belief. This paper audits whether the public measurement record supports those connections before another trend is fitted. I construct a frozen, event-centric record through 12 August 2026 with 62 selected systems, 12 versioned benchmarks, seven capability or impact criteria, 144 graded events, 27 source records, and 408 typed relations. The record is an audit sample, not a census. Only seven systems jointly observe estimated training compute and a METR 50 percent task horizon. Training compute is absent for 19 of 27 closed systems, including every selected closed release from 2026, while none of the 35 open-weight systems has a METR horizon observation. Benchmark succession creates a second break: a seven-system link from METR Time Horizon 1.0 to 1.1 has a log-scale slope of 1.206 (95 percent CI 1.021 to 1.390), whereas a six-system MMLU to MMLU-Pro comparison appears shift-like under logit and probit links but not under linear or logarithmic links. The observed bridges have about 80 percent power only for slope departures near 25 percent. Provenance is concentrated: 52 of 71 substantive quantitative events, or 73.2 percent, come from one measurement programme, and 76.1 percent are laboratory releases. A review of 56 methodological and empirical sources identifies 16 complementary measurement directions spanning resources, inference budgets, reliability, agentic work, safety, human preference, field outcomes, and forecast backtesting. No direction supplies a replacement scalar. The result is not that frontier AI forecasting is impossible, but that a defensible dated forecast is a claim about a versioned measurement system with explicit joins, protocols, links, and source dependence, not merely a fitted curve or calendar date.

==> anc/DATA_AND_SOURCE_AUDIT_v4.md <==
# Data and Source Audit (v4)

Evidence cutoff: **2026-08-12**. The 62-system analytic set is a curated audit sample, not a release census.

## Scope and integrity

The final package contains 26 CSV tables together with the RDF/Turtle graph. Each table has a documented role, grain, producer, join fields and schema. The machine-readable report records 27 passing checks and 0 failures.

## Source changes

- Removed the author's separate manuscript from the bibliography and argument.
- Replaced it with the peer-reviewed JAIR forecasting surveys and a wider measurement-science literature.
- Corrected the METR/Kwa title, field-study publication status, Humanity's Last Exam bibliographic status and the Nowinski DOI.
- Preserved living databases, lab reports, preprints, standards reports and peer-reviewed publications as distinct source classes.
- Added 56 external research records supporting 16 complementary measurement directions through 69 normalized source links.
- Added a 27-row empirical source-verification log and 9 cross-cutting evidence-design requirements.

## What the current record can and cannot support

- Joint training-compute plus METR p50 observations: **7 of 62 systems**.
- Substantive quantitative events: **71** from **16 source IDs**; METR contributes **52 (73.2%)**.
- Field-outcome events: **4** from **3 source programmes**.
- No configuration-level table joins model, scaffold, tools, inference budget, cost, judge version and repeated-run distribution.
- Four known releases before the cutoff are documented as absent from the analytic sample, preventing accidental census claims.

## Alternative measurement portfolio and designs

- **Anchored common-scale calibration** (longitudinal scale): Prevents benchmark succession from being mistaken for capability acceleration. Current audit status: Two small, incidental bridges are available; neither was designed as a calibration panel.
- **Repeated open-weight sentinel panel** (bridge infrastructure): Creates joint observations and separates instrument change from model change. Current audit status: The sample has 35 open-weight compute records but no METR p50 observations for those systems.
- **Capability elicitation envelope** (elicited capability): Avoids treating one prompt or scaffold as an intrinsic property of the base model. Current audit status: The graph stores point results but not configuration-level elicitation surfaces.
- **Resource-performance frontier** (progression decomposition): Separates scaling, algorithms and inference spending as mechanisms of measured progress. Current audit status: Training compute is known for 43/62 systems; inference compute, cost and energy are not jointly recorded.
- **Task-duration by reliability curve** (agentic reliability): Turns a headline horizon into an interpretable reliability surface. Current audit status: Twenty-six systems have p50 observations, mostly from one programme; the full curve is not in the event graph.
- **Dynamic contamination-resistant streams** (fresh capability evidence): Distinguishes capability gain from exposure, memorisation and item repair. Current audit status: The graph records contamination and corrections but not a repeated fresh-item panel.
- **Stochastic protocol and judge reliability** (measurement reliability): Propagates run-to-run and evaluator uncertainty instead of reporting a single deterministic score. Current audit status: Protocol, judge and repeated-run distributions are not jointly represented in the current empirical tables.
- **Multidimensional capability and propensity profile** (capability-risk profile): Represents uneven capability and risk without forcing them onto one leaderboard axis. Current audit status: The graph contains heterogeneous criteria but does not estimate a validated multidimensional latent structure.
- **Novel transfer and interactive generalisation** (generalisation evidence): Measures transfer that static accuracy suites systematically under-observe. Current audit status: ARC-style events are sparse and protocols change across benchmark generations.
- **Field and workflow outcomes** (external outcome): Links laboratory capability claims to economic and organisational consequences. Current audit status: The graph has four field events from three programmes and cannot identify a general deployment effect.
- **Multi-lab replication and assertion-level provenance** (source-dependence control): Makes source dependence and missing-not-at-random disclosure part of uncertainty. Current audit status: Seventy-three percent of substantive events are associated with METR and only one explicit replication-failure event is represented.
- **Explicit estimands and variance decomposition** (statistical estimand): Aligns confidence intervals with the claim a forecast intends to extrapolate. Current audit status: Most source records report point metrics without an explicit item or trial superpopulation.
- **Post-deployment monitoring and forecast backtesting** (forecast validation): Tests whether the whole measurement-plus-forecast pipeline remains calibrated after instruments change. Current audit status: Criteria contain survey medians, but the package has no complete registry linking forecasts to later versioned outcomes.
- **Human-rater and preference calibration** (human utility signal): Prevents changing rater pools and prompt populations from masquerading as model progress. Current audit status: Human-preference evidence is not joined to rater effects, prompt drift or the audited resource records.
- **Matched human-reference calibration** (human-reference threshold): Makes claims such as human-level or superhuman performance depend on an explicit, reproducible human reference distribution rather than a floating threshold. Current audit status: Human durations appear in the horizon record, but a general matched human-reference panel is not joined across the audited capability measures.
- **Construct-validity triangulation** (claim validity): Separates progress on an instrument from progress on the scientific construct a forecast intends to extrapolate. Current audit status: The event graph preserves benchmark identity and revisions but does not establish that heterogeneous benchmark scores instantiate one common frontier-capability construct.

### Cross-cutting evidence designs

- **Anchored common-scale calibration**: Preserves longitudinal meaning when benchmarks are revised or replaced. Current audit status: Current bridges are small and incidental rather than deliberately designed.
- **Repeated open-weight sentinel panel**: Creates the repeated joint observations needed to separate model change from instrument change. Current audit status: The audit has 35 open-weight compute records but no METR p50 records for them.
- **Capability elicitation envelope**: Separates intrinsic model evidence from the effort used to elicit it. Current audit status: The empirical graph stores point results, not configuration-level response surfaces.
- **Resource-performance frontier**: Decomposes progress into scaling, algorithms, inference spending and system efficiency. Current audit status: Training compute is partially observed; inference cost, latency and energy are not jointly recorded.
- **Task-duration by reliability curve**: Prevents a single threshold from hiding tail risk and repeated-attempt effects. Current audit status: The event graph contains p50/p80 summaries but not the full reliability surface.
- **Dynamic contamination-resistant streams**: Separates capability change from exposure, memorisation and item repair. Current audit status: Contamination and correction events are recorded, but no repeated fresh-item panel is joined to the sample.
- **Field and workflow outcomes**: Tests whether laboratory capability translates into real organisational outcomes. Current audit status: Four field events from three programmes cannot identify a general deployment effect.
- **Novel transfer and interactive generalisation**: Measures transfer that static accuracy suites systematically under-observe. Current audit status: Interactive-transfer evidence is sparse and protocols change across benchmark generations.
- **Multi-lab replication and assertion-level provenance**: Makes source dependence and missing-not-at-random disclosure part of forecast uncertainty. Current audit status: Most substantive events come from one programme and only one explicit replication-failure event is represented.

Direct traceability from every direction to the supporting literature is in `direction_source_links.csv`.

See `literature_sources.csv`, `measurement_directions.csv`, `measurement_designs.csv`, `direction_source_links.csv`, `source_audit.csv`, `source_verification_log.csv`, `cutoff_release_check.csv`, `data_dictionary.csv`, and `data_quality_report.csv` for the machine-readable evidence.


==> anc/FIGURE_AND_PDF_QA_REPORT.txt <==
FINAL FIGURE AND PDF QA REPORT
==============================

Article
-------
Frontier AI Forecasting Has a Measurement Problem: An Audit of Progress Evidence

Scope
-----
All six standalone figures and their final in-article placements were rendered and inspected. The final article was rendered page by page at 240 DPI; each standalone figure was rendered at 280 DPI.

Corrections made
----------------
Figure 1 - Method and event topology (article page 4)
- Moved the Criterion node upward.
- Rerouted the Event-to-Source "derived from" edge below the Criterion node.
- Repositioned relation labels so the edge no longer crosses the Criterion box or label.

Figure 2 - Observability and join bottleneck (article page 5)
- Rebuilt panel (a) with fixed columns for row labels, membership markers and bars.
- Right-aligned row labels to a fixed anchor.
- Moved the compute and horizon markers into separated columns.
- Separated the bottom column labels.
- Verified that "Compute only" no longer touches or overlaps the blue marker at high zoom or in the article.

Figure 3 - Benchmark lifecycle and provenance (article page 6)
- Checked timeline labels, cutoff line, event symbols, waffle cells and legend spacing.
- No additional correction required.

Figure 4 - Benchmark linking diagnostics (article page 7)
- Checked all four panels, confidence intervals, labels, legends and edge clipping.
- No additional correction required.

Figure 5 - Measurement directions portfolio (article page 9)
- Shortened the crowded "Model-level joinability" column header to "Model joinability".
- Verified separation from the adjacent "Public longitudinal record" header.

Figure 6 - Measurement-chain synthesis (article page 10)
- Checked all cards, arrows, vertical row labels, portfolio row, control strip and concluding statement.
- No additional correction required.

LaTeX and PDF checks
--------------------
- Clean pdfLaTeX build completed.
- 16 pages, 6 figures, 1 table.
- No undefined citations or references.
- No overfull hbox or vbox warnings.
- Four underfull bibliography line warnings only; these do not cause clipping or overlap.
- All fonts embedded.
- No Type 3 fonts.
- No JavaScript.
- No encryption.
- PDF metadata populated.
- Abstract reduced to 1879 ASCII characters so it fits arXiv's 1920-character metadata limit.

Files checked
-------------
figs_method.pdf / .png
figs_observability.pdf / .png
figs_lifecycle_provenance.pdf / .png
figs_equating.pdf / .png
figs_directions.pdf / .png
figs_synthesis.pdf / .png
Final article PDF and all 16 rendered pages


==> anc/MEASUREMENT_DIRECTIONS_RESEARCH_v4.md <==
# Research Directions for Measuring Frontier-AI Progress (v4)

**Evidence cutoff for the empirical audit:** 12 August 2026  
**Literature audit:** 56 external records (29 peer-reviewed; 27 preprints, standards, official releases, books or living datasets)  
**Synthesis:** 16 measurement directions, a normalized direction-to-source map, and nine cross-cutting evidence designs.

## Main conclusion

The research does not support replacing benchmark accuracy, training compute, agentic horizon, human preference, safety, or field outcomes with a single universal progress variable. These observables live at different layers of the measurement chain and answer different questions. The stronger design is a versioned portfolio in which the target, population, instrument, inference budget, configuration, reliability model, provenance and forecast-validation rule are explicit.

The 0-3 ratings in the data are transparent design-maturity judgments, not empirical effect estimates, capability scores, or a formal systematic-review quality scale.

## Sixteen measurement directions

### D01. Anchored common-scale calibration

- **Layer / role:** Measurement scale / longitudinal scale
- **Primary observable:** Latent capability and instrument difficulty on a linked scale
- **Minimum credible design:** Common models and/or items deliberately spanning capability, family and score range; pre-specified link; uncertainty on both axes; invariance diagnostics
- **Why it improves forecasting:** Prevents benchmark succession from being mistaken for capability acceleration.
- **Gap in the present audit:** Two small, incidental bridges are available; neither was designed as a calibration panel.
- **Main failure addressed:** benchmark drift
- **Research basis:** [Ho et al. (2025), A Rosetta Stone for AI Benchmarks](https://arxiv.org/abs/2512.00193); [Habba et al. (2026), Growing Pains: Extensible and Efficient LLM Benchmarking via Fixed Parameter Calibration](https://arxiv.org/abs/2604.12843); [Perlitz et al. (2024), Do These LLM Benchmarks Agree? Fixing Benchmark Evaluation with BenchBench](https://arxiv.org/abs/2407.13696); [Jiang et al. (2026), Can We Trust Item Response Theory for AI Evaluation?](https://arxiv.org/abs/2607.15190); [Kolen and Brennan (2014), Test Equating, Scaling, and Linking: Methods and Practices](https://doi.org/10.1007/978-1-4939-0317-7); [Card et al. (2020), With Little Power Comes Great Responsibility](https://aclanthology.org/2020.emnlp-main.745/)

### D02. Repeated open-weight sentinel panel

- **Layer / role:** Measurement scale / bridge infrastructure
- **Primary observable:** Change on inspectable systems repeatedly evaluated across instrument versions
- **Minimum credible design:** Stable open-weight sentinels; frozen inference stack; repeated reruns; versioned prompts and artifacts; broad capability coverage
- **Why it improves forecasting:** Creates joint observations and separates instrument change from model change.
- **Gap in the present audit:** The sample has 35 open-weight compute records but no METR p50 observations for those systems.
- **Main failure addressed:** missing joins
- **Research basis:** [Liang et al. (2023), Holistic Evaluation of Language Models](https://arxiv.org/abs/2211.09110); [Biderman et al. (2023), Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling](https://proceedings.mlr.press/v202/biderman23a.html)

### D03. Capability elicitation envelope

- **Layer / role:** System at use / elicited capability
- **Primary observable:** Best achieved performance as a function of scaffold, tools, attempts and inference budget
- **Minimum credible design:** Model build, scaffold, tools, tokens, time, retries, judge, pass@k and full outcome distribution reported together
- **Why it improves forecasting:** Avoids treating one prompt or scaffold as an intrinsic property of the base model.
- **Gap in the present audit:** The graph stores point results but not configuration-level elicitation surfaces.
- **Main failure addressed:** protocol dependence
- **Research basis:** [Wijk et al. (2025), RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts](https://proceedings.mlr.press/v267/wijk25a.html); [Chan et al. (2024), MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering](https://arxiv.org/abs/2410.07095); [Starace et al. (2025), PaperBench: Evaluating AI's Ability to Replicate AI Research](https://proceedings.mlr.press/v267/starace25a.html)

### D04. Resource-performance frontier

- **Layer / role:** Resources / progression decomposition
- **Primary observable:** Performance, cost, latency and energy under training and inference budgets
- **Minimum credible design:** Training FLOP with uncertainty; inference tokens/FLOP; hardware; latency; energy; cost; matched quality targets; Pareto analysis
- **Why it improves forecasting:** Separates scaling, algorithms and inference spending as mechanisms of measured progress.
- **Gap in the present audit:** Training compute is known for 43/62 systems; inference compute, cost and energy are not jointly recorded.
- **Main failure addressed:** resource confounding
- **Research basis:** [Epoch AI (2026), AI Models dataset and documentation](https://epoch.ai/data/ai-models-documentation); [Ho et al. (2024), Algorithmic Progress in Language Models](https://proceedings.neurips.cc/paper_files/paper/2024/hash/6b066da6a23bc55f9b887e7298102884-Abstract-Conference.html); [Snell et al. (2024), Scaling LLM Test-Time Compute Optimally Can Be More Effective Than Scaling Model Parameters](https://arxiv.org/abs/2408.03314); [MLCommons (2025), MLPerf Power benchmark and measurement framework](https://mlcommons.org/2025/03/ml-commons-power-hpca/); [Biderman et al. (2023), Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling](https://proceedings.mlr.press/v202/biderman23a.html)

### D05. Task-duration by reliability curve

- **Layer / role:** Behavior / agentic reliability
- **Primary observable:** Probability of success across task duration, attempts and time budgets
- **Minimum credible design:** Full success curve rather than p50 alone; uncertainty; human-duration distribution; task mixture; repeated runs and matched budgets
- **Why it improves forecasting:** Turns a headline horizon into an interpretable reliability surface.
- **Gap in the present audit:** Twenty-six systems have p50 observations, mostly from one programme; the full curve is not in the event graph.
- **Main failure addressed:** threshold compression
- **Research basis:** [Kwa et al. (2025), Measuring AI Ability to Complete Long Tasks](https://arxiv.org/abs/2503.14499); [METR (2026), Time Horizon 1.1](https://metr.org/time-horizons/); [Wijk et al. (2025), RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts](https://proceedings.mlr.press/v267/wijk25a.html); [Liu et al. (2026), BRIDGE: Predicting Human Task Completion Time From Model Performance](https://arxiv.org/abs/2602.07267)

### D06. Dynamic contamination-resistant streams

- **Layer / role:** Instrument lifecycle / fresh capability evidence
- **Primary observable:** Performance on fresh, private, retired and repaired item cohorts
- **Minimum credible design:** Timestamped item provenance; pre-registration; rolling cohorts; private holdout; retirement policy; anchor-based re-linking after revision
- **Why it improves forecasting:** Distinguishes capability gain from exposure, memorisation and item repair.
- **Gap in the present audit:** The graph records contamination and corrections but not a repeated fresh-item panel.
- **Main failure addressed:** contamination and saturation
- **Research basis:** [White et al. (2024), LiveBench: A Challenging, Contamination-Free LLM Benchmark](https://arxiv.org/abs/2406.19314); [Zhao et al. (2025), MMLU-CF: A Contamination-free Multi-task Language Understanding Benchmark](https://aclanthology.org/2025.acl-long.656/); [Phan et al. (2026), A Benchmark of Expert-Level Academic Questions to Assess AI Capabilities](https://doi.org/10.1038/s41586-025-09962-4); [Zhai et al. (2026), HLE-Verified: A Systematic Verification and Structured Revision of Humanity's Last Exam](https://arxiv.org/abs/2602.13964); [Akhtar et al. (2026), When AI Benchmarks Plateau: A Systematic Study of Benchmark Saturation](https://arxiv.org/abs/2602.16763)

### D07. Stochastic protocol and judge reliability

- **Layer / role:** Protocol / measurement reliability
- **Primary observable:** Within-configuration variance and sensitivity to prompts, trials and evaluator versions
- **Minimum credible design:** Repeated trials; prompt-preserving perturbations; judge ensembles or human checks; variance components; frozen evaluator versions
- **Why it improves forecasting:** Propagates run-to-run and evaluator uncertainty instead of reporting a single deterministic score.
- **Gap in the present audit:** Protocol, judge and repeated-run distributions are not jointly represented in the current empirical tables.
- **Main failure addressed:** stochastic and judge error
- **Research basis:** [Keller et al. (2026), Expanding the AI Evaluation Toolbox with Statistical Models](https://doi.org/10.6028/NIST.AI.800-3); [Lior et al. (2025), ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments](https://aclanthology.org/2025.findings-emnlp.594/); [Yang et al. (2026), When the Judge Changes, So Does the Measurement: Auditing LLM-as-Judge Reliability](https://arxiv.org/abs/2607.08535); [Tosato et al. (2026), Persistent Instability in LLM's Personality Measurements: Effects of Scale, Reasoning, and Conversation History](https://doi.org/10.1609/aaai.v40i44.41133)

### D08. Multidimensional capability and propensity profile

- **Layer / role:** Behavior / capability-risk profile
- **Primary observable:** A vector of abilities, propensities and item difficulties rather than one aggregate score
- **Minimum credible design:** Construct map; item diagnostics; factor/IRT checks; subgroup invariance; safety and behavioral dimensions; adaptive item selection
- **Why it improves forecasting:** Represents uneven capability and risk without forcing them onto one leaderboard axis.
- **Gap in the present audit:** The graph contains heterogeneous criteria but does not estimate a validated multidimensional latent structure.
- **Main failure addressed:** construct compression
- **Research basis:** [Li et al. (2025), Adaptive Testing for LLM Evaluation: A Psychometric Alternative to Static Benchmarks](https://arxiv.org/abs/2511.04689); [Jiang et al. (2026), Can We Trust Item Response Theory for AI Evaluation?](https://arxiv.org/abs/2607.15190); [Hernandez-Orallo (2017), Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement](https://doi.org/10.1007/s10462-016-9505-7); [Liang et al. (2023), Holistic Evaluation of Language Models](https://arxiv.org/abs/2211.09110); [Romero-Alvarado et al. (2026), Capabilities Ain't All You Need: Measuring Propensities in AI](https://arxiv.org/abs/2602.18182); [Mazeika et al. (2024), HarmBench: A Standardized Evaluation Framework for Automated Red Teaming and Robust Refusal](https://proceedings.mlr.press/v235/mazeika24a.html); [Maia Polo et al. (2024), tinyBenchmarks: Evaluating LLMs with Fewer Examples](https://proceedings.mlr.press/v235/maia-polo24a.html); [Rivera et al. (2026), Item Response Theory for AI Safety](https://arxiv.org/abs/2608.05086)

### D09. Novel transfer and interactive generalisation

- **Layer / role:** Generalisation / generalisation evidence
- **Primary observable:** Adaptation to unseen rules, environments and feedback rather than rehearsed task families
- **Minimum credible design:** Hidden generators; interactive episodes; sample efficiency; intervention budget; human baseline; explicit transfer split
- **Why it improves forecasting:** Measures transfer that static accuracy suites systematically under-observe.
- **Gap in the present audit:** ARC-style events are sparse and protocols change across benchmark generations.
- **Main failure addressed:** task-family overfitting
- **Research basis:** [Chollet et al. (2025), ARC-AGI-2: A New Challenge for Frontier AI Reasoning Systems](https://arxiv.org/abs/2505.11831)

### D10. Field and workflow outcomes

- **Layer / role:** Deployment / external outcome
- **Primary observable:** Causal productivity, quality, error, adoption and distributional effects in real work
- **Minimum credible design:** Randomisation or defensible counterfactual; task boundaries; human-AI configuration; outcome heterogeneity; independent replication
- **Why it improves forecasting:** Links laboratory capability claims to economic and organisational consequences.
- **Gap in the present audit:** The graph has four field events from three programmes and cannot identify a general deployment effect.
- **Main failure addressed:** external-validity gap
- **Research basis:** [Amironesei et al. (2025), Assessing Risks and Impacts of AI: Pilot Evaluation Report](https://doi.org/10.6028/NIST.AI.700-2); [Brynjolfsson, Li and Raymond (2025), Generative AI at Work](https://doi.org/10.1093/qje/qjae044); [Cui et al. (2026), The Effects of Generative AI on High-Skilled Work: Evidence from Three Field Experiments with Software Developers](https://doi.org/10.1287/mnsc.2025.00535); [Dell'Acqua et al. (2026), Navigating the Jagged Technological Frontier](https://doi.org/10.1287/orsc.2025.21838); [Becker et al. (2025), Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity](https://arxiv.org/abs/2507.09089)

### D11. Multi-lab replication and assertion-level provenance

- **Layer / role:** Provenance / source-dependence control
- **Primary observable:** Between-programme variance, correction history and selective-disclosure structure
- **Minimum credible design:** Shared protocols; independent reruns; assertion-level provenance; model cards; dataset sheets; explicit disclosure model
- **Why it improves forecasting:** Makes source dependence and missing-not-at-random disclosure part of uncertainty.
- **Gap in the present audit:** Seventy-three percent of substantive events are associated with METR and only one explicit replication-failure event is represented.
- **Main failure addressed:** source concentration
- **Research basis:** [Wan et al. (2025), The 2025 Foundation Model Transparency Index](https://arxiv.org/abs/2512.10169); [Mitchell et al. (2019), Model Cards for Model Reporting](https://doi.org/10.1145/3287560.3287596); [Gebru et al. (2021), Datasheets for Datasets](https://doi.org/10.1145/3458723); [Lebo, Sahoo and McGuinness (2013), PROV-O: The PROV Ontology](https://www.w3.org/TR/prov-o/); [van Hage et al. (2011), Design and Use of the Simple Event Model](https://doi.org/10.1016/j.websem.2011.03.003)

### D12. Explicit estimands and variance decomposition

- **Layer / role:** Statistical target / statistical estimand
- **Primary observable:** The population, item universe, trial distribution and effect actually being estimated
- **Minimum credible design:** Pre-specified estimand; item and trial sampling model; variance components; model-family clustering; power and sensitivity analysis
- **Why it improves forecasting:** Aligns confidence intervals with the claim a forecast intends to extrapolate.
- **Gap in the present audit:** Most source records report point metrics without an explicit item or trial superpopulation.
- **Main failure addressed:** mis-specified uncertainty
- **Research basis:** [Keller et al. (2026), Expanding the AI Evaluation Toolbox with Statistical Models](https://doi.org/10.6028/NIST.AI.800-3); [Binette and Reiter (2024), Improving the Validity and Practical Usefulness of AI/ML Evaluations Using an Estimands Framework](https://arxiv.org/abs/2406.10366); [Card et al. (2020), With Little Power Comes Great Responsibility](https://aclanthology.org/2020.emnlp-main.745/)

### D13. Post-deployment monitoring and forecast backtesting

- **Layer / role:** Forecast and deployment / forecast validation
- **Primary observable:** Drift, incidents, realized outcomes and calibration of earlier probabilistic predictions
- **Minimum credible design:** Frozen forecast registry; proper scoring rules; interval coverage; versioned endpoint; monitoring across functionality, operations, humans, security and impact
- **Why it improves forecasting:** Tests whether the whole measurement-plus-forecast pipeline remains calibrated after instruments change.
- **Gap in the present audit:** Criteria contain survey medians, but the package has no complete registry linking forecasts to later versioned outcomes.
- **Main failure addressed:** unvalidated extrapolation
- **Research basis:** [Grace et al. (2025), Thousands of AI Authors on the Future of AI](https://doi.org/10.1613/jair.1.19087); [Grace et al. (2018), When Will AI Exceed Human Performance? Evidence from AI Experts](https://doi.org/10.1613/jair.1.11222); [Amironesei et al. (2025), Assessing Risks and Impacts of AI: Pilot Evaluation Report](https://doi.org/10.6028/NIST.AI.700-2); [Rao et al. (2026), Challenges to the Monitoring of Deployed AI Systems](https://doi.org/10.6028/NIST.AI.800-4)

### D14. Human-rater and preference calibration

- **Layer / role:** Human interaction / human utility signal
- **Primary observable:** Comparative usefulness or quality after separating model, prompt and rater effects
- **Minimum credible design:** Randomized pairings; rater identifiers and repeated judgments; severity/centrality model; prompt-population definition; temporal recalibration
- **Why it improves forecasting:** Prevents changing rater pools and prompt populations from masquerading as model progress.
- **Gap in the present audit:** Human-preference evidence is not joined to rater effects, prompt drift or the audited resource records.
- **Main failure addressed:** rater and population drift
- **Research basis:** [Chiang et al. (2024), Chatbot Arena: An Open Platform for Evaluating LLMs by Human Preference](https://proceedings.mlr.press/v235/chiang24b.html); [Casabianca and Beiting-Parrish (2026), Correcting Human Labels for Rater Effects in AI Evaluation: An Item Response Theory Approach](https://arxiv.org/abs/2602.22585)

### D15. Matched human-reference calibration

- **Layer / role:** Human interaction / human-reference threshold
- **Primary observable:** A human performance distribution measured under the same task, time, tools and scoring conditions used for AI systems.
- **Minimum credible design:** Pre-specified human population and expertise; matched task access and resource budgets; repeated observations; uncertainty intervals; transparent exclusions.
- **Why it improves forecasting:** Makes ``human-level'' and ``superhuman'' milestones reproducible measurement claims rather than floating thresholds.
- **Gap in the present audit:** Human durations appear in the horizon record, but a general matched human-reference panel is not joined across the audited capability measures.
- **Main failure addressed:** human baseline mismatch.
- **Research basis:** [Wei et al. (2025), Position: Human Baselines in Model Evaluations Need Rigor and Transparency](https://proceedings.mlr.press/v267/wei25s.html); [Zhuang et al. (2025), Position: AI Evaluation Should Learn from How We Test Humans](https://proceedings.mlr.press/v267/zhuang25e.html); [Wijk et al. (2025), RE-Bench](https://proceedings.mlr.press/v267/wijk25a.html).

### D16. Construct-validity triangulation

- **Layer / role:** Statistical target / claim validity
- **Primary observable:** Evidence that the instrument operationalizes the capability named in the scientific claim.
- **Minimum credible design:** Construct map; convergent and discriminant evidence across instruments; criterion links to realistic outcomes; item/process audits; sensitivity to nuisance variation.
- **Why it improves forecasting:** Separates progress on a benchmark from progress on the construct that a dated forecast intends to extrapolate.
- **Gap in the present audit:** The event graph preserves benchmark identity and revisions but cannot itself establish that heterogeneous scores instantiate one common frontier-capability construct.
- **Main failure addressed:** construct validity.
- **Research basis:** [Xiao et al. (2023), Evaluating Evaluation Metrics](https://aclanthology.org/2023.emnlp-main.676/); [Alaa et al. (2025), Medical LLM Benchmarks Should Prioritize Construct Validity](https://proceedings.mlr.press/v267/alaa25a.html); [Mousavi et al. (2026), Garbage In, Reasoning Out?](https://aclanthology.org/2026.findings-eacl.89/); [Hernandez-Orallo (2017), Evaluation in Artificial Intelligence](https://doi.org/10.1007/s10462-016-9505-7).

## Nine cross-cutting evidence designs

| Design | Minimum design | Current gap | Forecast value |
|---|---|---|---|
| Anchored common-scale calibration | Common models and/or items spanning score range, model families and access regimes; pre-specified linking model; uncertainty on both axes | Current bridges are small and incidental rather than deliberately designed. | Preserves longitudinal meaning when benchmarks are revised or replaced. |
| Repeated open-weight sentinel panel | Frozen open-weight sentinels; versioned inference stack; repeated reruns; artifact retention; broad capability coverage | The audit has 35 open-weight compute records but no METR p50 records for them. | Creates the repeated joint observations needed to separate model change from instrument change. |
| Capability elicitation envelope | Record model build, scaffold, tools, tokens, time, retries, judge, pass@k and the full outcome distribution together | The empirical graph stores point results, not configuration-level response surfaces. | Separates intrinsic model evidence from the effort used to elicit it. |
| Resource-performance frontier | Training and inference FLOP/tokens; hardware; latency; energy; monetary cost; uncertainty; Pareto analysis at matched quality | Training compute is partially observed; inference cost, latency and energy are not jointly recorded. | Decomposes progress into scaling, algorithms, inference spending and system efficiency. |
| Task-duration by reliability curve | Full success curve with confidence intervals, human-duration distribution, task mixture, repeated trials and matched budgets | The event graph contains p50/p80 summaries but not the full reliability surface. | Prevents a single threshold from hiding tail risk and repeated-attempt effects. |
| Dynamic contamination-resistant streams | Timestamped item provenance; pre-registration; rolling/private cohorts; retirement policy; anchors after revision | Contamination and correction events are recorded, but no repeated fresh-item panel is joined to the sample. | Separates capability change from exposure, memorisation and item repair. |
| Field and workflow outcomes | Randomisation or defensible counterfactual; explicit workflow and human-AI configuration; task boundaries; replication | Four field events from three programmes cannot identify a general deployment effect. | Tests whether laboratory capability translates into real organisational outcomes. |
| Novel transfer and interactive generalisation | Hidden generators; interactive episodes; sample efficiency; intervention budget; explicit transfer split; human baseline | Interactive-transfer evidence is sparse and protocols change across benchmark generations. | Measures transfer that static accuracy suites systematically under-observe. |
| Multi-lab replication and assertion-level provenance | Shared protocols; independent reruns; assertion-level provenance; versioned model/data cards; explicit disclosure model | Most substantive events come from one programme and only one explicit replication-failure event is represented. | Makes source dependence and missing-not-at-random disclosure part of forecast uncertainty. |

## Data and source implications

- Treat living leaderboards and databases as versioned snapshots, not timeless sources.
- Separate empirical provenance for graph assertions from literature used to propose future measurement designs.
- Report source-programme concentration and dependence; repeated rows from one programme are not independent replications.
- Preserve the exact model build, scaffold, tools, judge, inference budget, retries and outcome distribution when measuring a system at use.
- Design benchmark revisions around anchors and uncertainty before retiring the old instrument.
- Backtest dated forecasts against frozen, versioned endpoints rather than silently substituting later benchmark versions.

## Machine-readable companions

- `model/data/measurement_directions.csv` - 16 direction definitions and maturity ratings.
- `model/data/measurement_designs.csv` - nine implementation designs.
- `model/data/literature_sources.csv` - 56 external research records.
- `model/data/direction_source_links.csv` - normalized evidence links generated from the 16 direction definitions.
- `model/data/source_verification_log.csv` - action/status log for all 27 empirical graph sources.
- `DATA_AND_SOURCE_AUDIT_v4.md` - full data/source audit and present-record limitations.


==> anc/README.md <==
# Frontier AI Forecasting Has a Measurement Problem

## An Audit of Progress Evidence

**Evidence cutoff:** 12 August 2026  
**Status:** v4.2 arXiv, reproducibility and complete rendered-review package  
**Primary contribution:** an audit of the public measurement record. The event-centric semantic graph is supporting infrastructure, not the headline novelty.

## What the current package contains

1. **Deep source and CSV audit.** The package now contains 26 CSV files: 23 substantive or support tables plus three equivalent machine-readable inventory views. Every table has a documented role, grain, producer, join fields and schema.
2. **Replacement literature review.** The author's separate manuscript is removed from the paper, bibliography and research tables. The replacement audit contains 56 external research records, with publication status preserved rather than inferred.
3. **A broader measurement portfolio.** Sixteen complementary directions cover training resources, algorithmic efficiency, inference-compute response curves, price and energy, psychometric linking, dynamic evaluation, reliability, agentic horizons, human preference, safety, field outcomes and forecast backtesting.
4. **Traceable research support.** All 56 reviewed sources are retained, with a normalized direction-to-source map in `direction_source_links.csv`.
5. **Nine evidence-design requirements.** These include deliberately designed anchors, an open-weight sentinel panel, elicitation envelopes, resource-performance frontiers, duration-reliability curves, fresh item streams, field validation, interactive transfer and multi-lab replication.
6. **New Figure 1.** A method flowchart and compact event topology explain how public records become a forecastability audit.
7. **Redesigned empirical figures.** Missingness is shown as an observation topology rather than a 62-row matrix; benchmark lifecycle is paired with a Pareto/source-concentration view; and the linking figure now includes confidence intervals, scale sensitivity and design-power curves.
8. **A final synthesis figure.** The paper ends with the complete measurement chain from resources to system configuration, behavior, deployment and forecast, together with four failure modes and their remedies.
9. **Source corrections.** LifeSciBench now has an official primary source; RE-Bench is recorded as ICML 2025; the benchmark-saturation paper remains a preprint; and field-study/NIST/benchmark metadata have been updated where primary records were available.
10. **Clean rebuild.** `reproduce.sh` regenerates the data, graph, statistical analyses, all six figures and the manuscript from local inputs without author-specific paths.

## Headline audit results

| Audit quantity | Frozen result |
|---|---:|
| Selected systems | 62 |
| Closed / open-weight systems | 27 / 35 |
| Versioned benchmarks | 12 |
| Graded events | 144 |
| Empirical source records | 27 |
| Typed graph relations | 408 |
| RDF triples | 1,890 |
| Models with both compute and METR p50 | 7 |
| Closed systems with known compute | 8/27 (29.6%) |
| Open-weight systems with known compute | 35/35 (100%) |
| Open-weight systems with METR p50 | 0/35 |
| METR TH1.0 to TH1.1 log2 slope | 1.206 (95% CI 1.021-1.390) |
| MMLU to MMLU-Pro logit slope | 0.976 (95% CI 0.793-1.159) |
| METR / MMLU bridge 80%-power MDE | 0.252 / 0.248 |
| Substantive quantitative events | 71 |
| Events associated with METR | 52/71 (73.2%) |
| Source concentration HHI / effective sources | 0.542 / 1.85 |
| Research records / normalized links | 56 / 69 |
| Measurement directions / evidence designs | 16 / 9 |
| Automated data-quality checks | 27 passing, 0 failing |

## Sampling contract

The 62-system set is a **curated audit sample, not a release census**. It was assembled to test whether public resource, capability, benchmark-lifecycle and outcome records support longitudinal analysis. Coverage percentages are properties of this frozen sample. `cutoff_release_check.csv` records known pre-cutoff omissions so that the sample cannot be mistaken for an exhaustive model catalogue.

## Reproduce everything

Python 3.11+ and a LaTeX installation with `pdflatex` and `bibtex8` are recommended.

```bash
python3 -m pip install -r requirements.txt
./reproduce.sh
```

The script rebuilds:

- the 62-system normalized event record;
- the RDF/Turtle graph and typed relation table;
- observability, benchmark-linking and design-power analyses;
- the 27-source verification log, 56-source literature audit, 16-direction portfolio and nine evidence designs;
- all six figures; and
- `latex/main.pdf`.

## Directory map

- `latex/` - manuscript, bibliography and final figure PDFs.
- `model/` - model builder, source audits, analyses and figure scripts.
- `model/data/metr_th11.csv` - frozen upstream METR input required for a clean rebuild.
- `model/data/*.csv` - empirical, derived, audit and research-synthesis tables.
- `model/data/graph.ttl` - RDF/Turtle serialization.
- `DATA_AND_SOURCE_AUDIT_v4.md` - human-readable source and data audit.
- `MEASUREMENT_DIRECTIONS_RESEARCH_v4.md` - deep research synthesis across the 16 directions and nine designs.
- `CHANGELOG_v4_2.md` - reviewer-facing summary of the v4.2 title and packaging revision.

## Current title

**Frontier AI Forecasting Has a Measurement Problem: An Audit of Progress Evidence**

The title states the paper's provocative but bounded claim directly: the problem is not forecasting per se, but the fragmented, weakly linked and version-dependent measurement record on which many forecasts rely.


==> anc/README_ANCILLARY.txt <==
Ancillary material for the frontier-AI measurement audit.
model/ contains the analysis and figure-generation code; model/data/ contains the frozen CSV/RDF records.
The article itself compiles independently from the root TeX and figure files.


==> anc/model/analyse.py <==
#!/usr/bin/env python3
"""Run the tests the event model was built to support.

Four analyses:
  1. Compute-horizon regime test: is one elasticity enough, or two?
  2. Test equating: recover the TH1.0 -> TH1.1 linking function from bridges.
  3. Benchmark lifecycle: creation to saturation.
  4. Source concentration: how much of the graph rests on one source.

Everything prints its own n. With samples this small the honest output is
often "cannot distinguish", and the script says so rather than reporting a
p-value as if it settled something.
"""

import csv
import math
import datetime as dt
import numpy as np

D = "data/"


def load(n):
    return list(csv.DictReader(open(D + n, encoding="utf8")))


def ols(x, y):
    x, y = np.asarray(x, float), np.asarray(y, float)
    n = len(x)
    b, a = np.polyfit(x, y, 1)
    yhat = a + b * x
    resid = y - yhat
    ss_res = float(resid @ resid)
    ss_tot = float(((y - y.mean()) ** 2).sum())
    r2 = 1 - ss_res / ss_tot if ss_tot else float("nan")
    se_b = math.sqrt(ss_res / (n - 2) / ((x - x.mean()) ** 2).sum()) if n > 2 else float("nan")
    return a, b, r2, ss_res, se_b, n


print("=" * 72)
print("1. COMPUTE-HORIZON REGIME TEST")
print("=" * 72)
ch = load("compute_horizon.csv")
x = [float(r["compute_doublings_since_gpt1"]) for r in ch]
y = [math.log2(float(r["p50_horizon_min"])) for r in ch]
names = [r["name"] for r in ch]
dates = [r["release_date"] for r in ch]

a1, b1, r2_1, rss1, se1, n = ols(x, y)
print(f"\nSingle regime (n={n}):")
print(f"  slope {b1:.3f} +/- {se1:.3f} horizon-doublings per compute-doubling, R2={r2_1:.3f}")

# split at the transition visible in the pairwise ratios (after GPT-4, 2023)
best = None
for k in range(2, len(x) - 1):
    a_l, b_l, _, rss_l, _, n_l = ols(x[:k], y[:k])
    a_r, b_r, _, rss_r, _, n_r = ols(x[k:], y[k:])
    rss2 = rss_l + rss_r
    if best is None or rss2 < best[0]:
        best = (rss2, k, b_l, b_r, n_l, n_r)
rss2, k, b_l, b_r, n_l, n_r = best
print(f"\nBest two-regime split: before/after {names[k]} ({dates[k]})")
print(f"  early slope {b_l:.3f} (n={n_l}), late slope {b_r:.3f} (n={n_r})")
print(f"  RSS 1-regime {rss1:.3f} -> 2-regime {rss2:.3f}")

# Chow-style F, reported with an explicit power warning
df1, df2 = 2, len(x) - 4
if df2 > 0:
    F = ((rss1 - rss2) / df1) / (rss2 / df2)
    print(f"  Chow F({df1},{df2}) = {F:.2f}")
print(f"\n  VERDICT: n={n} and the breakpoint was chosen by minimising RSS on the")
print("  same data, so this F is not a valid test. The slope CHANGE (%.2f -> %.2f)"
      % (b_l, b_r))
print("  is large and consistent with the pairwise ratios, but with 7 points it")
print("  cannot be distinguished from noise. Treat as descriptive, not inferential.")

print()
print("=" * 72)
print("2. TEST EQUATING: METR TH1.0 -> TH1.1")
print("=" * 72)
br = load("bridges.csv")
va = np.array([float(r["value_a"]) for r in br])
vb = np.array([float(r["value_b"]) for r in br])
bn = [r["model_name"] for r in br]
la, lb = np.log2(va), np.log2(vb)
a_e, b_e, r2_e, _, se_e, n_e = ols(la, lb)
print(f"\nBridging models (common examinees), n={n_e}:")
print(f"{'model':26s} {'TH1.0':>8s} {'TH1.1':>8s} {'ratio':>7s}")
for m, p, q in zip(bn, va, vb):
    print(f"{m[:25]:26s} {p:8.1f} {q:8.1f} {q/p:7.2f}")
print(f"\nLinking function on log2 scale: log2(TH1.1) = {a_e:.3f} + {b_e:.3f} * log2(TH1.0)")
print(f"  slope {b_e:.3f} +/- {se_e:.3f}, R2={r2_e:.3f}")
if b_e > 1:
    print("  slope > 1: TH1.1 STRETCHES the scale. Low scores pushed down, high pushed up.")
else:
    print("  slope < 1: TH1.1 COMPRESSES the scale.")
ratios = vb / va
print(f"  ratio range {ratios.min():.2f} to {ratios.max():.2f}"
      f" -- a single multiplicative correction would be wrong by up to"
      f" {max(ratios.max()/ratios.min(), ratios.min() and ratios.max()/ratios.min()):.1f}x")
resid = lb - (a_e + b_e * la)
print(f"  residual SD {resid.std(ddof=2):.3f} log2 units"
      f" (~{2**resid.std(ddof=2):.2f}x typical linking error)")
print(f"\n  VERDICT: drift is NOT a constant factor. It is scale-dependent, which is")
print("  why a version-agnostic trend fit across TH1.0 and TH1.1 is invalid.")

print()
print("=" * 72)
print("3. BENCHMARK LIFECYCLE")
print("=" * 72)
bm = load("benchmarks.csv")


def parse(s):
    if not s:
        return None
    for f in ("%Y-%m-%d", "%Y-%m", "%Y"):
        try:
            return dt.datetime.strptime(s, f).date()
        except ValueError:
            pass
    return None


NOW = dt.date(2026, 8, 12)
print(f"\n{'benchmark':28s} {'created':9s} {'status':22s} {'age_yr':>7s}")
ages = {}
for r in bm:
    c = parse(r["created"])
    if not c:
        continue
    age = (NOW - c).days / 365.25
    ages.setdefault(r["status"], []).append(age)
    print(f"{(r['family']+' '+r['version'])[:27]:28s} {r['created']:9s} "
          f"{r['status'][:21]:22s} {age:7.1f}")
print()
for st, v in sorted(ages.items()):
    print(f"  {st:24s} n={len(v)}  mean age {np.mean(v):.1f} yr")
sat = ages.get("saturated", []) + ages.get("retiring_contaminated", [])
act = ages.get("active", [])
if sat and act:
    print(f"\n  saturated/retiring (n={len(sat)}): mean {np.mean(sat):.1f} yr")
    print(f"  still active      (n={len(act)}): mean {np.mean(act):.1f} yr")
    print("  NOTE: this is a survivorship comparison on 12 benchmarks. It suggests")
    print("  a lifetime of a few years but cannot estimate a hazard rate.")

print()
print("=" * 72)
print("4. MEASUREMENT-SOURCE CONCENTRATION")
print("=" * 72)
ev = load("events.csv")
from collections import Counter
# Administrative ModelRelease rows are useful graph structure but are not measurements.
# Concentration is therefore reported only over substantive quantitative measurements.
MEASUREMENT_TYPES = {"BenchmarkResult", "FieldExperiment", "SubstrateEstimate", "EfficiencyObservation"}
meas = [r for r in ev if r["event_type"] in MEASUREMENT_TYPES and r["source_id"]]
cs = Counter(r["source_id"] for r in meas)
tot = sum(cs.values())
print(f"\n{'source':8s} {'events':>7s} {'share':>7s}")
for sid, c in cs.most_common(6):
    print(f"{sid:8s} {c:7d} {100*c/tot:6.1f}%")
top = cs.most_common(1)[0]
print(f"\n  {top[0]} supplies {top[1]}/{tot} = {100*top[1]/tot:.1f}% of measurement events.")
srcs = {r["source_id"]: r for r in load("sources.csv")}
vc = Counter(srcs[r["source_id"]]["venue_class"] for r in meas if r["source_id"] in srcs)
print("\n  by venue class:")
for v, c in vc.most_common():
    print(f"    {v:16s} {c:4d}  {100*c/tot:5.1f}%")
print("\n  VERDICT: measurement provenance in this audit is highly concentrated.")
print("  This is a property of the assembled audit record, not an estimate of the")
print("  source distribution of the entire frontier-AI literature.")


==> anc/model/analysis_output.txt <==
========================================================================
1. COMPUTE-HORIZON REGIME TEST
========================================================================

Single regime (n=7):
  slope 0.726 +/- 0.175 horizon-doublings per compute-doubling, R2=0.775

Best two-regime split: before/after GPT-4 (2023-03-14)
  early slope 0.309 (n=3), late slope 3.379 (n=4)
  RSS 1-regime 26.466 -> 2-regime 2.473
  Chow F(2,3) = 14.55

  VERDICT: n=7 and the breakpoint was chosen by minimising RSS on the
  same data, so this F is not a valid test. The slope CHANGE (0.31 -> 3.38)
  is large and consistent with the pairwise ratios, but with 7 points it
  cannot be distinguished from noise. Treat as descriptive, not inferential.

========================================================================
2. TEST EQUATING: METR TH1.0 -> TH1.1
========================================================================

Bridging models (common examinees), n=7:
model                         TH1.0    TH1.1   ratio
Claude 3.7 Sonnet              56.0     60.4    1.08
o3                             94.0    119.7    1.27
Claude Opus 4                  86.0    100.4    1.17
GPT-5                         138.0    203.0    1.47
Claude Opus 4.5               289.0    293.0    1.01
GPT-4                           5.4      4.0    0.74
GPT-4 1106                      8.5      4.0    0.48

Linking function on log2 scale: log2(TH1.1) = -1.199 + 1.206 * log2(TH1.0)
  slope 1.206 +/- 0.072, R2=0.983
  slope > 1: TH1.1 STRETCHES the scale. Low scores pushed down, high pushed up.
  ratio range 0.48 to 1.47 -- a single multiplicative correction would be wrong by up to 3.1x
  residual SD 0.372 log2 units (~1.29x typical linking error)

  VERDICT: drift is NOT a constant factor. It is scale-dependent, which is
  why a version-agnostic trend fit across TH1.0 and TH1.1 is invalid.

========================================================================
3. BENCHMARK LIFECYCLE
========================================================================

benchmark                    created   status                  age_yr
METR Time Horizon 1.0        2025-03   superseded                 1.4
METR Time Horizon 1.1        2026-01   active                     0.6
METR Time Horizon 80pct 1.1  2026-01   active                     0.6
ARC-AGI 1                    2019-11   saturated                  6.8
ARC-AGI 2                    2025-03   active                     1.4
ARC-AGI 3                    2026-03   active                     0.4
SWE-bench Verified           2024-08   retiring_contaminated      2.0
SWE-bench Pro                2025      active                     1.6
Humanity's Last Exam 1       2025-01   active                     1.6
MMLU 1                       2020-09   saturated                  5.9
CHC AGI Score 1              2025-10   active                     0.9
LifeSciBench 1               2026-06-18 active                     0.2

  active                   n=8  mean age 0.9 yr
  retiring_contaminated    n=1  mean age 2.0 yr
  saturated                n=2  mean age 6.4 yr
  superseded               n=1  mean age 1.4 yr

  saturated/retiring (n=3): mean 4.9 yr
  still active      (n=8): mean 0.9 yr
  NOTE: this is a survivorship comparison on 12 benchmarks. It suggests
  a lifetime of a few years but cannot estimate a hazard rate.

========================================================================
4. MEASUREMENT-SOURCE CONCENTRATION
========================================================================

source    events   share
S001          52   73.2%
S004           2    2.8%
S010           2    2.8%
S016           2    2.8%
S022           2    2.8%
S012           1    1.4%

  S001 supplies 52/71 = 73.2% of measurement events.

  by venue class:
    lab_release        54   76.1%
    preprint           10   14.1%
    peer_reviewed       6    8.5%
    vendor              1    1.4%

  VERDICT: measurement provenance in this audit is highly concentrated.
  This is a property of the assembled audit record, not an estimate of the
  source distribution of the entire frontier-AI literature.


==> anc/model/build_graph.py <==
#!/usr/bin/env python3
"""Turn the tables into an event-centric semantic graph over all 62 models.

Compute is retained as a model PROPERTY but is no longer the organising axis.
The organising structure is now events in time plus typed relations, which is
what "event-centric" is supposed to mean.

Outputs:
  data/relations.csv   typed edges (subject, predicate, object)
  data/graph.ttl       RDF using SEM + OWL-Time + PROV-O
  graph_stats.txt      validation and structure summary

Ontology choices follow the prior-art review: Simple Event Model for events,
OWL-Time for intervals, PROV-O for provenance and evidence grading.
"""

import csv
import datetime as dt
from collections import Counter, defaultdict

D = "data/"
load = lambda n: list(csv.DictReader(open(D + n, encoding="utf8")))


def write(name, header, rows):
    with open(D + name, "w", newline="", encoding="utf8") as f:
        w = csv.writer(f)
        w.writerow(header)
        w.writerows(rows)
    print(f"  {name:24s} {len(rows):4d} rows")


models = load("models.csv")
labs = load("labs.csv")
bench = load("benchmarks.csv")
crit = load("criteria.csv")
events = load("events.csv")
bridges = load("bridges.csv")
sources = load("sources.csv")

by_name = {m["name"]: m for m in models}
rel = []


def R(s, p, o, src="", note=""):
    rel.append([s, p, o, src, note])


# ---------------------------------------------------------------- 1. agency
for m in models:
    R(m["model_id"], "developedBy", m["lab_id"], "S026" if m["training_flop"] else "")

# ------------------------------------------------------- 2. model lineages
# Declared succession, inferred from the developers' own version naming.
# This is a naming relation, NOT a claim about shared weights or architecture.
LINEAGE = [
    ["GPT-1", "GPT-2", "GPT-3", "GPT-3.5", "GPT-4", "GPT-4 1106", "GPT-4 Turbo",
     "GPT-4o", "GPT-5", "GPT-5.1-Codex-Max", "GPT-5.2", "GPT-5.3-Codex", "GPT-5.4"],
    ["o1-preview", "o1", "o3"],
    ["Claude 3 Opus", "Claude 3.5 Sonnet", "Claude 3.5 Sonnet (New)",
     "Claude 3.7 Sonnet", "Claude Opus 4", "Claude Opus 4.1", "Claude Opus 4.5",
     "Claude Opus 4.6", "Claude Mythos Preview"],
    ["Gemini 3 Pro", "Gemini 3.1 Pro"],
    ["LLaMA-65B", "Llama 2-70B", "Llama 3-70B", "Llama 3.1-405B", "Llama 4 Scout",
     "Llama 4 Maverick", "Llama 4 Behemoth"],
    ["DeepSeek-Coder-V2 236B", "DeepSeek-V2.5", "DeepSeek-V3", "DeepSeek-R1",
     "DeepSeek-R1 (May 2025)", "DeepSeek-V4-Flash", "DeepSeek-V4-Pro"],
    ["Qwen2.5-72B", "Qwen3-235B-A22B", "Qwen3-Coder-480B-A35B", "Qwen3-Max"],
    ["Kimi K2", "Kimi K2 Thinking", "Kimi K2.5"],
    ["GLM-4.5", "GLM-4.6", "GLM-4.7", "GLM-5"],
    ["gpt-oss-20b", "gpt-oss-120b"],
]
for chain in LINEAGE:
    prev = None
    for nm in chain:
        if nm not in by_name:
            print(f"    ! lineage name not in models: {nm}")
            continue
        if prev:
            R(by_name[nm]["model_id"], "successorOf", by_name[prev]["model_id"],
              "", "declared lineage from developer version naming")
        prev = nm

# --------------------------------------------- 3. benchmark version chains
SUPERSEDES = [
    ("B02", "B01", "task suite expanded 170->228; regularisation corrected"),
    ("B05", "B04", "harder, compositional; resists brute force"),
    ("B06", "B05", "interactive modality; different construct"),
    ("B08", "B07", "contamination-resistant rebuild"),
]
for new, old, why in SUPERSEDES:
    R(new, "supersedes", old, "", why)

# ----------------------------------------------- 4. what benchmarks measure
for b in bench:
    if b["criterion_id"]:
        R(b["benchmark_id"], "measures", b["criterion_id"], b["source_id"])

# --------------------------------------------------- 5. evaluation edges
seen = set()
for e in events:
    if e["event_type"] == "BenchmarkResult" and e["model_id"] and e["benchmark_id"]:
        k = (e["model_id"], e["benchmark_id"])
        if k not in seen:
            seen.add(k)
            R(e["model_id"], "evaluatedOn", e["benchmark_id"], e["source_id"])

# ------------------------------------------------- 6. equating bridge edges
for b in bridges:
    if b["model_name"] in by_name:
        R(by_name[b["model_name"]]["model_id"], "bridgesVersions",
          f"{b['benchmark_a']}|{b['benchmark_b']}", b["source_ids"],
          "common examinee for test equating")

# --------------------------------------------------- 7. event provenance
for e in events:
    if e["source_id"]:
        R(e["event_id"], "wasDerivedFrom", e["source_id"], "",
          f"evidence grade {e['evidence_grade']}")
    if e["criterion_id"]:
        R(e["event_id"], "bearsOn", e["criterion_id"], "")

write("relations.csv", ["subject", "predicate", "object", "source_id", "note"], rel)

# ---------------------------------------------------------------- RDF/TTL
NS = "https://example.org/agi-events#"
lab_of = {l["lab_id"]: l for l in labs}


def esc(s):
    return s.replace("\\", "\\\\").replace('"', '\\"')


ttl = ['@prefix : <%s> .' % NS,
       '@prefix sem: <http://semanticweb.cs.vu.nl/2009/11/sem/> .',
       '@prefix time: <http://www.w3.org/2006/time#> .',
       '@prefix prov: <http://www.w3.org/ns/prov#> .',
       '@prefix rdfs: <http://www.w3.org/2000/01/rdf-schema#> .',
       '@prefix xsd: <http://www.w3.org/2001/XMLSchema#> .', '']

for l in labs:
    ttl.append(f':{l["lab_id"]} a sem:Actor ; rdfs:label "{esc(l["name"])}" ; '
               f':country "{esc(l["country"])}" .')
ttl.append("")
for m in models:
    t = [f':{m["model_id"]} a sem:Actor, :Model',
         f'rdfs:label "{esc(m["name"])}"',
         f':weights "{m["weights"]}"',
         f':releaseDate "{m["release_date"]}"^^xsd:date',
         f':developedBy :{m["lab_id"]}']
    if m["training_flop"]:
        t.append(f':trainingFlop {m["training_flop"]}')
    ttl.append(" ;\n    ".join(t) + " .")
ttl.append("")
for b in bench:
    ttl.append(f':{b["benchmark_id"]} a :Benchmark ; '
               f'rdfs:label "{esc(b["family"])} {esc(b["version"])}" ; '
               f':version "{esc(b["version"])}" ; :status "{b["status"]}" ; '
               f':created "{b["created"]}" .')
ttl.append("")
for c in crit:
    ttl.append(f':{c["criterion_id"]} a :ParityCriterion ; '
               f'rdfs:label "{esc(c["description"])}" ; '
               f':criterionType "{c["criterion_type"]}" ; '
               f':evidenceGrade "{c["evidence_grade"]}" .')
ttl.append("")
for e in events:
    t = [f':{e["event_id"]} a sem:Event, :{e["event_type"]}',
         f'sem:hasTimeStamp "{e["date"]}"',
         f'prov:wasDerivedFrom :{e["source_id"]}' if e["source_id"] else None,
         f':evidenceGrade "{e["evidence_grade"]}"']
    if e["model_id"]:
        t.append(f'sem:hasActor :{e["model_id"]}')
    if e["benchmark_id"]:
        t.append(f':onBenchmark :{e["benchmark_id"]}')
    if e["criterion_id"]:
        t.append(f':bearsOn :{e["criterion_id"]}')
    if e["value"]:
        t.append(f':value "{esc(e["value"])}" ; :unit "{esc(e["unit"])}"')
    ttl.append(" ;\n    ".join(x for x in t if x) + " .")
ttl.append("")
for s in sources:
    ttl.append(f':{s["source_id"]} a prov:Entity ; '
               f'rdfs:label "{esc(s["citation"])[:120]}" ; '
               f':venueClass "{s["venue_class"]}" .')
ttl.append("")
PRED = {"developedBy": ":developedBy", "successorOf": ":successorOf",
        "supersedes": ":supersedes", "measures": ":measures",
        "evaluatedOn": ":evaluatedOn", "bearsOn": ":bearsOn",
        "wasDerivedFrom": "prov:wasDerivedFrom"}
for s, p, o, src, note in rel:
    if p in ("bridgesVersions",) or "|" in o:
        continue
    ttl.append(f':{s} {PRED.get(p, ":" + p)} :{o} .')

open(D + "graph.ttl", "w", encoding="utf8").write("\n".join(ttl) + "\n")
print(f"  graph.ttl                {len(ttl):4d} lines")

# ---------------------------------------------------------------- stats
out = []
P = out.append
P("=" * 68)
P("EVENT-CENTRIC GRAPH: STRUCTURE")
P("=" * 68)
nodes = len(models) + len(labs) + len(bench) + len(crit) + len(events) + len(sources)
P(f"\nnodes {nodes}   edges {len(rel)}")
P(f"  models {len(models)}  labs {len(labs)}  benchmarks {len(bench)}  "
  f"criteria {len(crit)}  events {len(events)}  sources {len(sources)}")
P("\nedges by predicate:")
for p, c in Counter(r[1] for r in rel).most_common():
    P(f"  {p:18s} {c:5d}")

P("\nmodels by lab (all 62):")
cnt = Counter(m["lab_id"] for m in models)
for lid, c in cnt.most_common():
    op = sum(1 for m in models if m["lab_id"] == lid and m["weights"] == "open_weight")
    P(f"  {lab_of[lid]['name']:26s} {c:3d}  ({op} open, {c-op} closed)")

P("\nlineage chains (declared succession):")
succ = defaultdict(list)
for s, p, o, *_ in rel:
    if p == "successorOf":
        succ[o].append(s)
name_of = {m["model_id"]: m["name"] for m in models}
starts = {r[2] for r in rel if r[1] == "successorOf"} - {r[0] for r in rel if r[1] == "successorOf"}
for st in sorted(starts, key=lambda i: name_of[i]):
    chain, cur = [name_of[st]], st
    while succ.get(cur):
        cur = succ[cur][0]
        chain.append(name_of[cur])
    P(f"  ({len(chain)}) " + " -> ".join(chain))

P("\ntemporal span:")
ds = sorted(m["release_date"] for m in models)
P(f"  {ds[0]} to {ds[-1]}   ({len(models)} model releases)")
yrs = Counter(m["release_date"][:4] for m in models)
for y in sorted(yrs):
    op = sum(1 for m in models if m["release_date"][:4] == y and m["weights"] == "open_weight")
    P(f"    {y}  {yrs[y]:3d}  ({op} open, {yrs[y]-op} closed)")

P("\nintegrity:")
ids = ({m["model_id"] for m in models} | {l["lab_id"] for l in labs}
       | {b["benchmark_id"] for b in bench} | {c["criterion_id"] for c in crit}
       | {e["event_id"] for e in events} | {s["source_id"] for s in sources})
bad = [r for r in rel if (r[0] not in ids or ("|" not in r[2] and r[2] not in ids))]
P(f"  dangling edges: {len(bad)}")
iso = [m["model_id"] for m in models
       if not any(r[0] == m["model_id"] or r[2] == m["model_id"] for r in rel)]
P(f"  isolated models: {len(iso)}")

txt = "\n".join(out)
open("graph_stats.txt", "w", encoding="utf8").write(txt + "\n")
print()
print(txt)


==> anc/model/build_model.py <==
#!/usr/bin/env python3
"""Build an event-centric relational model of frontier-AI milestones.

Design decisions this implements (from the design discussion):
  1. Training compute (FLOP) is the intended scale/time axis, anchored at GPT-1.
     Compute is ESTIMATED, never measured, so every value carries a source and a
     confidence tier. Where no defensible source exists the field is left EMPTY
     and flagged `needs_lookup`. Nothing is invented.
  2. Benchmarks are VERSIONED entities. Two versions of a benchmark are two
     rows, never one, because the ruler changed. Bridging observations (a model
     measured under both versions) are recorded separately for test equating.
  3. Failure, correction and contamination events are first-class event types,
     not annotations, so the graph records the epistemic history rather than
     only the success history.

Every row carries a source_id and an evidence grade (A-D) matching the parent
manuscript's grading scheme:
  A repeated measurement on a public instrument
  B single-source or narrow measurement
  C elicited belief (survey, forecast)
  D extrapolation from few heterogeneous points
"""

import csv
import datetime as dt
import os

OUT = "data"
os.makedirs(OUT, exist_ok=True)


def write(name, header, rows):
    path = os.path.join(OUT, name)
    with open(path, "w", newline="", encoding="utf8") as f:
        w = csv.writer(f)
        w.writerow(header)
        w.writerows(rows)
    print(f"  {name:28s} {len(rows):4d} rows")


# ----------------------------------------------------------------------
# sources.csv  — provenance for every assertion
# ----------------------------------------------------------------------
SOURCES = [
    # id, citation, type, venue_class, identifier, url, doi, publication_status, verification_status, accessed
    ("S001", "METR, Time Horizon 1.1 dataset (benchmark_results_1_1.yaml)", "dataset", "lab_release", "METR-TH1.1", "https://metr.org/time-horizons/", "", "released", "primary_source_verified", "2026-08-12"),
    ("S002", "Kwa et al., Measuring AI Ability to Complete Long Tasks", "preprint", "preprint", "arXiv:2503.14499", "https://arxiv.org/abs/2503.14499", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S003", "METR, Frontier Risk Report (February to March 2026)", "report", "lab_release", "METR-FRR-2026-05", "https://metr.org/blog/2026-05-19-frontier-risk-report/", "", "released", "primary_source_verified", "2026-08-12"),
    ("S004", "Land, Modality-Driven Search with Holistic Trace Judging for ARC-AGI-2", "preprint", "preprint", "arXiv:2606.31543", "https://arxiv.org/abs/2606.31543", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S005", "Chollet et al., ARC-AGI-2", "preprint", "preprint", "arXiv:2505.11831", "https://arxiv.org/abs/2505.11831", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S006", "Chollet et al., ARC-AGI-3", "preprint", "preprint", "arXiv:2603.24621", "https://arxiv.org/abs/2603.24621", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S007", "Scale AI, SWE-Bench Pro public leaderboard", "leaderboard", "vendor", "SWE-Bench-Pro", "https://scale.com/blog/swe-bench-pro", "", "living_leaderboard", "primary_source_verified", "2026-08-12"),
    ("S008", "Jimenez et al., SWE-bench: Can Language Models Resolve Real-World GitHub Issues?", "conference", "peer_reviewed", "ICLR-2024", "https://arxiv.org/abs/2310.06770", "", "published", "primary_source_verified", "2026-08-12"),
    ("S009", "Phan et al., Humanity's Last Exam", "journal", "peer_reviewed", "Nature 649:1139-1146", "https://www.nature.com/articles/s41586-025-09962-4", "10.1038/s41586-025-09962-4", "published", "primary_source_verified", "2026-08-12"),
    ("S010", "Hendrycks et al., A Definition of AGI", "preprint", "preprint", "arXiv:2510.18212", "https://arxiv.org/abs/2510.18212", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S011", "LeGris et al., H-ARC human baseline", "preprint", "preprint", "arXiv:2409.01374", "https://arxiv.org/abs/2409.01374", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S012", "ARC Prize Foundation, ARC Prize 2025 Technical Report", "report", "preprint", "arXiv:2601.10904", "https://arxiv.org/abs/2601.10904", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S013", "Grace et al., Thousands of AI Authors on the Future of AI", "journal", "peer_reviewed", "JAIR 84", "https://jair.org/index.php/jair/article/view/19087", "10.1613/jair.1.19087", "published", "primary_source_verified", "2026-08-12"),
    ("S014", "Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity", "preprint", "preprint", "arXiv:2507.09089", "https://arxiv.org/abs/2507.09089", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S015", "Cui et al., Effects of Generative AI on High-Skilled Work", "journal", "peer_reviewed", "Management Science, Articles in Advance", "https://pubsonline.informs.org/doi/10.1287/mnsc.2025.00535", "10.1287/mnsc.2025.00535", "published_online_2026-02-27", "primary_source_verified", "2026-08-12"),
    ("S016", "Dell'Acqua et al., Navigating the Jagged Technological Frontier", "journal", "peer_reviewed", "Organization Science 37(2):403-423", "https://pubsonline.informs.org/doi/10.1287/orsc.2025.21838", "10.1287/orsc.2025.21838", "published_2026", "primary_source_verified", "2026-08-12"),
    ("S017", "Akhtar et al., When AI Benchmarks Plateau", "preprint", "preprint", "arXiv:2602.16763", "https://arxiv.org/abs/2602.16763", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S018", "Radford et al., Improving Language Understanding by Generative Pre-Training", "report", "lab_release", "GPT-1 technical report", "https://cdn.openai.com/research-covers/language-unsupervised/language_understanding_paper.pdf", "", "released", "primary_source_verified", "2026-08-12"),
    ("S019", "Radford et al., Language Models are Unsupervised Multitask Learners", "report", "lab_release", "GPT-2 technical report", "https://cdn.openai.com/better-language-models/language_models_are_unsupervised_multitask_learners.pdf", "", "released", "primary_source_verified", "2026-08-12"),
    ("S020", "Brown et al., Language Models are Few-Shot Learners", "conference", "peer_reviewed", "NeurIPS 2020", "https://proceedings.neurips.cc/paper/2020/hash/1457c0d6bfcb4967418bfb8ac142f64a-Abstract.html", "", "published", "primary_source_verified", "2026-08-12"),
    ("S021", "Warstadt et al., Findings of the BabyLM Challenge", "preprint", "preprint", "arXiv:2504.08165", "https://arxiv.org/abs/2504.08165", "", "preprint", "primary_source_verified", "2026-08-12"),
    ("S022", "Zanichelli et al., State of Brain Emulation Report 2025", "report", "preprint", "arXiv:2510.15745", "https://arxiv.org/abs/2510.15745", "10.5281/zenodo.18377594", "technical_report", "primary_source_verified", "2026-08-12"),
    ("S023", "Google Research, Google Research embarks on effort to map a mouse brain", "blog", "lab_release", "Google Research connectomics", "https://research.google/blog/google-research-embarks-on-effort-to-map-a-mouse-brain/", "", "released", "primary_source_verified", "2026-08-12"),
    ("S024", "PERSIST: Persistent Instability in LLM Personality Measurements", "conference", "peer_reviewed", "AAAI 2026", "https://ojs.aaai.org/index.php/AAAI/article/view/41133", "10.1609/aaai.v40i44.41133", "published", "primary_source_verified", "2026-08-12"),
    ("S025", "Nowinski, From the Synaptome to the Connectome: Data Bigness Estimation for the Human Connectome at the Nanoscale", "chapter", "peer_reviewed", "LNCS 15907:295-309", "https://doi.org/10.1007/978-3-031-97554-7_21", "10.1007/978-3-031-97554-7_21", "published", "primary_bibliographic_record_verified", "2026-08-12"),
    ("S026", "Epoch AI, AI Models dataset / training-compute fields, with OWID historical export", "dataset", "curated_db", "Epoch AI Models", "https://epoch.ai/data/ai-models-documentation", "", "living_dataset_frozen_for_audit", "primary_source_verified", "2026-08-12"),
    ("S027", "OpenAI, Introducing LifeSciBench", "benchmark_release", "lab_release", "LifeSciBench", "https://openai.com/index/introducing-life-sci-bench/", "", "released_2026-06-18", "primary_source_verified", "2026-08-12"),
]
write("sources.csv",
      ["source_id", "citation", "source_type", "venue_class", "identifier", "url", "doi",
       "publication_status", "verification_status", "accessed"],
      SOURCES)

# ----------------------------------------------------------------------
# labs.csv
# ----------------------------------------------------------------------
LABS = [
    ("L01", "OpenAI", "USA", 2015),
    ("L02", "Anthropic", "USA", 2021),
    ("L03", "Google DeepMind", "UK/USA", 2010),
    ("L04", "xAI", "USA", 2023),
    ("L05", "Meta AI", "USA", 2013),
    ("L06", "DeepSeek", "China", 2023),
    ("L07", "Alibaba (Qwen)", "China", 2023),
    ("L08", "Moonshot AI (Kimi)", "China", 2023),
    ("L09", "Mistral AI", "France", 2023),
    ("L10", "Zhipu AI (GLM)", "China", 2019),
    ("L11", "TII", "UAE", 2020),
    ("L12", "NVIDIA", "USA", 1993),
    ("L13", "Allen Institute for AI", "USA", 2014),
    ("L14", "Meituan (LongCat)", "China", 2010),
    ("L15", "Ant Group (Ling)", "China", 2014),
    ("L16", "Xiaomi (MiMo)", "China", 2010),
    ("L17", "LG AI Research", "South Korea", 2020),
]
write("labs.csv", ["lab_id", "name", "country", "founded"], LABS)

# ----------------------------------------------------------------------
# criteria.csv  — the seven parity criteria and their binding contexts
# ----------------------------------------------------------------------
CRITERIA = [
    ("P1", "Long-horizon task completion, 50% reliability", "performance_indicator",
     "binding", "binding", "binding", "A", "not_estimated_in_this_audit"),
    ("P2", "Long-horizon task completion, 80% reliability", "performance_indicator",
     "binding", "binding", "binding", "A", "not_estimated_in_this_audit"),
    ("P3", "Novel-task abstraction at human cost", "performance_indicator",
     "binding", "binding", "binding", "A", "not_estimated_in_this_audit"),
    ("P4", "General cognitive capability, expert-judged", "survey_construct",
     "optional", "binding", "optional", "C", "2047_expert_survey_median"),
    ("P5", "Economic substitutability across occupations", "socioeconomic",
     "binding", "optional", "binding", "C", "2116_expert_survey_median"),
    ("P6", "Organisational match to neural computation", "substrate_requirement",
     "not_binding", "not_binding", "plausibly_binding", "D", "not_estimated_in_this_audit"),
    ("P7", "Learning and energy efficiency", "efficiency_constraint",
     "not_binding", "not_binding", "binding", "B", "not_estimated_in_this_audit"),
]
write("criteria.csv",
      ["criterion_id", "description", "criterion_type", "binds_text_agent",
       "binds_research_assistant", "binds_humanoid_robot", "evidence_grade",
       "current_estimate"],
      CRITERIA)

# ----------------------------------------------------------------------
# benchmarks.csv  — VERSIONED. Two versions = two rows.
# ----------------------------------------------------------------------
BENCH = [
    # id, family, version, created, retired, criterion, construct, human_baseline, hb_source, status, source
    ("B01", "METR Time Horizon", "1.0", "2025-03", "", "P1", "long_horizon_task_50", "", "", "superseded", "S002"),
    ("B02", "METR Time Horizon", "1.1", "2026-01", "", "P1", "long_horizon_task_50", "", "", "active", "S001"),
    ("B03", "METR Time Horizon 80pct", "1.1", "2026-01", "", "P2", "long_horizon_task_80", "", "", "active", "S001"),
    ("B04", "ARC-AGI", "1", "2019-11", "", "P3", "fluid_abstraction", "98", "S011", "saturated", "S011"),
    ("B05", "ARC-AGI", "2", "2025-03", "", "P3", "fluid_abstraction_compositional", "100", "S012", "active", "S005"),
    ("B06", "ARC-AGI", "3", "2026-03", "", "P3", "interactive_abstraction", "100", "S006", "active", "S006"),
    ("B07", "SWE-bench", "Verified", "2024-08", "2026", "P1", "applied_coding", "", "", "retiring_contaminated", "S008"),
    ("B08", "SWE-bench", "Pro", "2025", "", "P1", "applied_coding_uncontaminated", "", "", "active", "S007"),
    ("B09", "Humanity's Last Exam", "1", "2025-01", "", "P4", "expert_frontier_knowledge", "", "", "active", "S009"),
    ("B10", "MMLU", "1", "2020-09", "", "P4", "knowledge_recall", "89.8", "S010", "saturated", "S017"),
    ("B11", "CHC AGI Score", "1", "2025-10", "", "P4", "psychometric_profile", "100", "S010", "active", "S010"),
    ("B12", "LifeSciBench", "1", "2026-06-18", "", "P4", "applied_life_science_research", "", "", "active", "S027"),
]
write("benchmarks.csv",
      ["benchmark_id", "family", "version", "created", "retired", "criterion_id",
       "construct", "human_baseline", "human_baseline_source", "status", "source_id"],
      BENCH)

# ----------------------------------------------------------------------
# models.csv  — compute deliberately left EMPTY where unverified
# ----------------------------------------------------------------------
def yr(s):
    d = dt.date.fromisoformat(s)
    return round(d.year + (d.timetuple().tm_yday - 1) / 365.25, 3)


ANCHOR = "2018-06-11"          # GPT-1 release: the model's origin
anchor_dec = yr(ANCHOR)

# name, lab, release_date, params, param_source, training_flop, flop_source, flop_conf
MODELS = [
    ("GPT-1", "L01", "2018-06-11", "1.17e8", "S018", "1.758e19", "S026", "epoch_owid"),
    ("GPT-2", "L01", "2019-02-14", "1.5e9", "S019", "1.920e21", "S026", "epoch_owid"),
    ("GPT-3", "L01", "2020-05-28", "1.75e11", "S020", "3.14e23", "S020,S026", "confident"),
    ("GPT-3.5", "L01", "2022-03-15", "", "", "2.578e24", "S026", "epoch_owid"),
    ("GPT-4", "L01", "2023-03-14", "", "", "2.1e25", "S026", "epoch_owid"),
    ("GPT-4 1106", "L01", "2023-11-06", "", "", "", "", "needs_lookup"),
    ("Claude 3 Opus", "L02", "2024-03-04", "", "", "", "", "needs_lookup"),
    ("GPT-4 Turbo", "L01", "2024-04-09", "", "", "", "", "needs_lookup"),
    ("GPT-4o", "L01", "2024-05-13", "", "", "", "", "needs_lookup"),
    ("Claude 3.5 Sonnet", "L02", "2024-06-20", "", "", "2.700e25", "S026", "epoch_owid"),
    ("o1-preview", "L01", "2024-09-12", "", "", "", "", "needs_lookup"),
    ("Claude 3.5 Sonnet (New)", "L02", "2024-10-22", "", "", "", "", "needs_lookup"),
    ("o1", "L01", "2024-12-05", "", "", "", "", "needs_lookup"),
    ("Claude 3.7 Sonnet", "L02", "2025-02-24", "", "", "3.35e25", "S026", "epoch_owid"),
    ("o3", "L01", "2025-04-16", "", "", "", "", "needs_lookup"),
    ("Claude Opus 4", "L02", "2025-05-22", "", "", "", "", "needs_lookup"),
    ("Claude Opus 4.1", "L02", "2025-08-05", "", "", "", "", "needs_lookup"),
    ("GPT-5", "L01", "2025-08-07", "", "", "6.60e25", "S026", "epoch_owid"),
    ("Gemini 3 Pro", "L03", "2025-11-18", "", "", "", "", "needs_lookup"),
    ("GPT-5.1-Codex-Max", "L01", "2025-11-19", "", "", "", "", "needs_lookup"),
    ("Claude Opus 4.5", "L02", "2025-11-24", "", "", "", "", "needs_lookup"),
    ("GPT-5.2", "L01", "2025-12-11", "", "", "", "", "needs_lookup"),
    ("GPT-5.3-Codex", "L01", "2026-02-05", "", "", "", "", "needs_lookup"),
    ("Claude Opus 4.6", "L02", "2026-02-05", "", "", "", "", "needs_lookup"),
    ("Gemini 3.1 Pro", "L03", "2026-02-19", "", "", "", "", "needs_lookup"),
    ("GPT-5.4", "L01", "2026-03-05", "", "", "", "", "needs_lookup"),
    ("Claude Mythos Preview", "L02", "2026-04-07", "", "", "", "", "needs_lookup"),
]
import math
GPT1_FLOP = 1.758e19          # the compute anchor

# Open-weight models. Training compute from Epoch AI via OWID (S026),
# converted from petaFLOP. Open labs disclose; this is why coverage here is
# far better than for the closed frontier.
OPEN_MODELS = [
    ("LLaMA-65B",              "L05", "2023-02-24", "6.5e10",  "5.50e23"),
    ("Llama 2-70B",            "L05", "2023-07-18", "7.0e10",  "8.10e23"),
    ("Falcon-180B",            "L11", "2023-09-06", "1.8e11",  "3.76e24"),
    ("Mixtral 8x7B",           "L09", "2023-12-11", "4.7e10",  "7.74e23"),
    ("Llama 3-70B",            "L05", "2024-04-18", "7.0e10",  "7.861e24"),
    ("DeepSeek-Coder-V2 236B", "L06", "2024-06-17", "2.36e11", "1.2852e24"),
    ("Llama 3.1-405B",         "L05", "2024-07-23", "4.05e11", "3.80e25"),
    ("DeepSeek-V2.5",          "L06", "2024-09-06", "2.36e11", "1.7892e24"),
    ("Qwen2.5-72B",            "L07", "2024-09-19", "7.2e10",  "7.80e24"),
    ("DeepSeek-V3",            "L06", "2024-12-24", "6.71e11", "3.30e24"),
    ("DeepSeek-R1",            "L06", "2025-01-20", "6.71e11", "3.50e24"),
    ("Llama 4 Scout",          "L05", "2025-04-05", "1.09e11", "4.08e24"),
    ("Llama 4 Maverick",       "L05", "2025-04-05", "4.00e11", "2.244e24"),
    ("Llama 4 Behemoth",       "L05", "2025-04-05", "2.0e12",  "5.184e25"),
    ("Qwen3-235B-A22B",        "L07", "2025-04-29", "2.35e11", "4.752e24"),
    ("DeepSeek-R1 (May 2025)", "L06", "2025-05-28", "6.71e11", "4.02e24"),
    ("Kimi K2",                "L08", "2025-07-11", "1.0e12",  "2.976e24"),
    ("Qwen3-Coder-480B-A35B",  "L07", "2025-07-22", "4.80e11", "1.575e24"),
    ("GLM-4.5",                "L10", "2025-08-05", "3.55e11", "4.42e24"),
    ("gpt-oss-120b",           "L01", "2025-08-05", "1.17e11", "4.94e24"),
    ("gpt-oss-20b",            "L01", "2025-08-05", "2.1e10",  "5.49e23"),
    ("LongCat-Flash",          "L14", "2025-09-01", "5.6e11",  "3.726e24"),
    ("Qwen3-Max",              "L07", "2025-09-05", "1.0e12",  "1.512e25"),
    ("GLM-4.6",                "L10", "2025-09-30", "3.55e11", "4.42e24"),
    ("Ling-1T",                "L15", "2025-10-10", "1.0e12",  "6.00e24"),
    ("Kimi K2 Thinking",       "L08", "2025-11-06", "1.0e12",  "4.20e24"),
    ("Olmo 3",                 "L13", "2025-11-20", "3.2e10",  "1.10e24"),
    ("GLM-4.7",                "L10", "2025-12-22", "3.55e11", "4.42e24"),
    ("K-EXAONE",               "L17", "2025-12-31", "",        "1.52e24"),
    ("Kimi K2.5",              "L08", "2026-02-02", "1.0e12",  "5.80e24"),
    ("GLM-5",                  "L10", "2026-02-17", "",        "6.84e24"),
    ("DeepSeek-V4-Flash",      "L06", "2026-04-24", "",        "2.4960e24"),
    ("DeepSeek-V4-Pro",        "L06", "2026-04-24", "",        "9.702e24"),
    ("MiMo-V2.5-Pro",          "L16", "2026-04-27", "",        "6.804e24"),
    ("Nemotron 3 Ultra",       "L12", "2026-06-04", "",        "6.60e24"),
]
for _n, _l, _d, _p, _f in OPEN_MODELS:
    MODELS.append((_n, _l, _d, _p, "S026" if _p else "", _f, "S026", "epoch_owid"))
OPEN_NAMES = {m[0] for m in OPEN_MODELS}

mrows, mid = [], {}
for i, (nm, lab, rd, pp, ps, fl, fs, fc) in enumerate(MODELS, 1):
    key = f"M{i:03d}"
    mid[nm] = key
    # compute axis: log10 FLOP, and doublings of compute since GPT-1
    log10f = dblg = ""
    if fl:
        v = float(fl)
        log10f = round(math.log10(v), 3)
        dblg = round(math.log2(v / GPT1_FLOP), 2)
    mrows.append([key, nm, lab, rd, yr(rd), round(yr(rd) - anchor_dec, 3),
                  "open_weight" if nm in OPEN_NAMES else "closed",
                  pp, ps, fl, fs, fc, log10f, dblg])
write("models.csv",
      ["model_id", "name", "lab_id", "release_date", "release_decimal",
       "years_since_gpt1", "weights", "parameters", "parameter_source",
       "training_flop", "flop_source", "flop_status",
       "log10_training_flop", "compute_doublings_since_gpt1"],
      mrows)

# Aliases used by upstream evaluation sources. They resolve to the same released model
# without creating duplicate model nodes.
mid["Claude Mythos Preview (early)"] = mid["Claude Mythos Preview"]

# ----------------------------------------------------------------------
# events.csv  — the core table. One row per observed event.
# ----------------------------------------------------------------------
events = []
eid = 0


def ev(etype, date, model, bench, metric, value, unit, lo, hi, crit, src, grade, note):
    global eid
    eid += 1
    events.append([f"E{eid:04d}", etype, date,
                   mid.get(model, ""), model, bench, metric, value, unit,
                   lo, hi, crit, src, grade, note])


# --- BenchmarkResult events from the verified METR TH1.1 dataset ---
with open(os.path.join(OUT, "metr_th11.csv"), encoding="utf8") as f:
    for r in csv.DictReader(f):
        ev("BenchmarkResult", r["release_date"], r["name"], "B02",
           "p50_horizon_min", r["p50"], "minutes", r["p50_lo"], r["p50_hi"],
           "P1", "S001", "A", "METR TH1.1 point estimate, 95% CI")
        ev("BenchmarkResult", r["release_date"], r["name"], "B03",
           "p80_horizon_min", r["p80"], "minutes", r["p80_lo"], r["p80_hi"],
           "P2", "S001", "A", "METR TH1.1 point estimate, 95% CI")

# --- ModelRelease events ---
for nm, lab, rd, *_ in MODELS:
    ev("ModelRelease", rd, nm, "", "release", "", "", "", "", "", "S026", "A", "Release metadata; excluded from measurement-source concentration analyses")

# --- Other verified benchmark results cited in the parent manuscript ---
ev("BenchmarkResult", "2026-02-03", "", "B05", "accuracy", "54.2", "percent",
   "", "", "P3", "S004", "A", "Best verified commercial entry, $15.72/task")
ev("BenchmarkResult", "2026-02-03", "", "B05", "accuracy", "72.9", "percent",
   "", "", "P3", "S004", "A", "Best system of any kind, $38.99/task")
ev("BenchmarkResult", "2026-02-03", "", "B05", "accuracy", "24.0", "percent",
   "", "", "P3", "S012", "A", "Best under Kaggle compute constraint")
ev("BenchmarkResult", "2026-03", "", "B06", "accuracy", "1.0", "percent",
   "", "", "P3", "S006", "A", "Frontier below 1%; humans solve 100%")
ev("BenchmarkResult", "2025-11-24", "Claude Opus 4.5", "B07", "accuracy",
   "80.9", "percent", "", "", "P1", "S008", "A", "")
ev("BenchmarkResult", "2026", "", "B08", "accuracy", "61.5", "percent",
   "", "", "P1", "S007", "A", "Contamination-resistant public set")
ev("BenchmarkResult", "2026", "", "B09", "accuracy", "37.0", "percent",
   "", "", "P4", "S009", "A", "GPT-5.2 / Gemini 3 Pro approx")
ev("BenchmarkResult", "2023-03-14", "GPT-4", "B11", "agi_score", "27", "percent",
   "", "", "P4", "S010", "B", "Cattell-Horn-Carroll, ten domains")
ev("BenchmarkResult", "2025-08-07", "GPT-5", "B11", "agi_score", "57", "percent",
   "", "", "P4", "S010", "B", "Cattell-Horn-Carroll, ten domains")
ev("BenchmarkResult", "2026-06-18", "", "B12", "tasks_cleared", "36.1", "percent",
   "", "", "P4", "S027", "B", "LifeSciBench best reported task pass rate; 750 tasks authored by 173 PhD-level scientists")

# --- Deployment / economic evidence ---
ev("FieldExperiment", "2025-07", "", "", "speed_change", "-19", "percent",
   "-39", "-2", "P5", "S014", "A", "METR RCT, 16 developers, 246 tasks")
ev("FieldExperiment", "2025", "", "", "tasks_completed_change", "26.08", "percent",
   "", "", "P5", "S015", "A", "3 RCTs, 4867 developers, SE 10.3")
ev("FieldExperiment", "2023", "", "", "tasks_completed_change", "12.2", "percent",
   "", "", "P5", "S016", "A", "758 consultants, inside the frontier")
ev("FieldExperiment", "2023", "", "", "correctness_change", "-19", "percent",
   "", "", "P5", "S016", "A", "758 consultants, outside the frontier")

# --- Survey / elicited belief events (grade C) ---
ev("ElicitedBelief", "2023", "", "", "hlmi_median_year", "2047", "year",
   "", "", "P4", "S013", "C", "AI Impacts 2023; down 13 years from 2060")
ev("ElicitedBelief", "2023", "", "", "full_automation_median_year", "2116", "year",
   "", "", "P5", "S013", "C", "AI Impacts 2023; down 48 years from 2164")

# --- Substrate / efficiency observations ---
ev("SubstrateEstimate", "2025", "", "", "brain_emulation_flops_low", "1e15",
   "FLOP/s", "", "", "P6", "S022", "D", "15-order-of-magnitude published spread")
ev("SubstrateEstimate", "2025", "", "", "brain_emulation_flops_high", "1e30",
   "FLOP/s", "", "", "P6", "S022", "D", "15-order-of-magnitude published spread")
ev("SubstrateEstimate", "2025", "", "", "human_connectome_storage_pb", "22.27",
   "petabytes", "22.27", "1569", "P6", "S025", "B", "Range over synapse assumptions")
ev("SubstrateEstimate", "2026", "", "", "connectome_mapping_time_estimate", "",
   "centuries", "", "", "P6", "S023", "C", "Practitioner statement: hundreds of years")
ev("EfficiencyObservation", "2025", "", "", "child_language_budget_words", "1e8",
   "words", "", "", "P7", "S021", "A", "BabyLM: LMs need 3-4 OOM more data")

# --- FAILURE / CORRECTION events: first-class, per design decision 3 ---
ev("MethodologyChange", "2026-01", "", "B02", "suite_expanded", "228", "tasks",
   "", "", "P1", "S001", "A", "TH1.0 to TH1.1; estimates shifted in both directions")
ev("CorrectionEvent", "2026-03-03", "", "B02", "regularisation_error_fixed", "",
   "", "", "", "P1", "S001", "A", "Corrected; overturned the reported 80% horizon stall")
ev("ContaminationFinding", "2026", "", "B07", "saturation_contamination", "",
   "", "", "", "P1", "S007", "B", "Verified set retiring; Pro built to resist")
ev("ContaminationFinding", "2026", "", "", "benchmarks_saturated", "50", "percent",
   "", "", "", "S017", "A", "60 benchmarks studied; private sets no protection")
ev("RewardHackingFinding", "2026-05", "Claude Opus 4.6", "B02", "hack_attempt_rate",
   "80", "percent", "", "", "P1", "S003", "B", "Early MirrorCode task family")
ev("RewardHackingFinding", "2026-05", "", "B02", "runs_disqualified", "16",
   "percent", "", "", "P1", "S003", "B", "Successful runs on hardest tasks")
ev("MeasurementCeiling", "2026", "", "B02", "reliable_ceiling_hours", "16",
   "hours", "", "", "P1", "S001", "A", "METR: above this, measurements unreliable")
ev("ReplicationFailure", "2026-02", "", "", "rct_design_revised", "",
   "", "", "", "P5", "S014", "A", "METR revised its own design after selection effects")
ev("InstabilityFinding", "2026", "", "", "trait_score_instability", "",
   "", "", "", "", "S024", "A", "PERSIST: scores shift on question reordering")

write("events.csv",
      ["event_id", "event_type", "date", "model_id", "model_name", "benchmark_id",
       "metric", "value", "unit", "ci_low", "ci_high", "criterion_id",
       "source_id", "evidence_grade", "note"],
      events)

# ----------------------------------------------------------------------
# bridges.csv  — models measured under two benchmark versions.
# These are the "common examinees" required for test equating.
# ----------------------------------------------------------------------
BRIDGES = [
    # model, bench_a, value_a, bench_b, value_b, metric, source, note
    ("Claude 3.7 Sonnet", "B01", "56", "B02", "60.4", "p50_horizon_min", "S001,S002", ""),
    ("o3", "B01", "94", "B02", "119.7", "p50_horizon_min", "S001,S002", ""),
    ("Claude Opus 4", "B01", "86", "B02", "100.4", "p50_horizon_min", "S001,S002", ""),
    ("GPT-5", "B01", "138", "B02", "203.0", "p50_horizon_min", "S001,S002", ""),
    ("Claude Opus 4.5", "B01", "289", "B02", "293.0", "p50_horizon_min", "S001,S002", ""),
    ("GPT-4", "B01", "5.4", "B02", "3.99", "p50_horizon_min", "S001,S002", "TH1.1 lowered older models"),
    ("GPT-4 1106", "B01", "8.5", "B02", "4.04", "p50_horizon_min", "S001,S002", "TH1.1 lowered older models"),
]
write("bridges.csv",
      ["model_name", "benchmark_a", "value_a", "benchmark_b", "value_b",
       "metric", "source_ids", "note"],
      BRIDGES)

print("\nModel built. Anchor: GPT-1,", ANCHOR)
closed = [r for r in mrows if r[6] == "closed"]
missing_closed = sum(1 for r in closed if not r[9])
print(f"Compute axis: training_flop is EMPTY for {missing_closed} of {len(closed)} closed-weight models.")
print("The audit treats missing compute as data, not as zero or imputed values.")

# ----------------------------------------------------------------------
# compute_horizon.csv  — derived: does capability track training compute?
# Joins the compute axis to the METR p50 horizon for models having both.
# ----------------------------------------------------------------------
import math as _m
_h = {r[4]: float(r[7]) for r in events
      if r[1] == "BenchmarkResult" and r[6] == "p50_horizon_min"}
_ch = []
for row in mrows:
    key, nm, lab, rd, dec, ysg, wt, pp, ps, fl, fs, fc, lg, dbl = row
    if fl and nm in _h:
        _ch.append([key, nm, lab, wt, rd, fl, lg, dbl, _h[nm],
                    round(_m.log2(_h[nm] / 0.053778), 3)])
write("compute_horizon.csv",
      ["model_id", "name", "lab_id", "weights", "release_date", "training_flop",
       "log10_training_flop", "compute_doublings_since_gpt1",
       "p50_horizon_min", "horizon_doublings_since_gpt2"],
      _ch)


==> anc/model/data/benchmarks.csv <==
benchmark_id,family,version,created,retired,criterion_id,construct,human_baseline,human_baseline_source,status,source_id
B01,METR Time Horizon,1.0,2025-03,,P1,long_horizon_task_50,,,superseded,S002
B02,METR Time Horizon,1.1,2026-01,,P1,long_horizon_task_50,,,active,S001
B03,METR Time Horizon 80pct,1.1,2026-01,,P2,long_horizon_task_80,,,active,S001
B04,ARC-AGI,1,2019-11,,P3,fluid_abstraction,98,S011,saturated,S011
B05,ARC-AGI,2,2025-03,,P3,fluid_abstraction_compositional,100,S012,active,S005
B06,ARC-AGI,3,2026-03,,P3,interactive_abstraction,100,S006,active,S006
B07,SWE-bench,Verified,2024-08,2026,P1,applied_coding,,,retiring_contaminated,S008
B08,SWE-bench,Pro,2025,,P1,applied_coding_uncontaminated,,,active,S007
B09,Humanity's Last Exam,1,2025-01,,P4,expert_frontier_knowledge,,,active,S009
B10,MMLU,1,2020-09,,P4,knowledge_recall,89.8,S010,saturated,S017
B11,CHC AGI Score,1,2025-10,,P4,psychometric_profile,100,S010,active,S010
B12,LifeSciBench,1,2026-06-18,,P4,applied_life_science_research,,,active,S027


==> anc/model/data/bridges.csv <==
model_name,benchmark_a,value_a,benchmark_b,value_b,metric,source_ids,note
Claude 3.7 Sonnet,B01,56,B02,60.4,p50_horizon_min,"S001,S002",
o3,B01,94,B02,119.7,p50_horizon_min,"S001,S002",
Claude Opus 4,B01,86,B02,100.4,p50_horizon_min,"S001,S002",
GPT-5,B01,138,B02,203.0,p50_horizon_min,"S001,S002",
Claude Opus 4.5,B01,289,B02,293.0,p50_horizon_min,"S001,S002",
GPT-4,B01,5.4,B02,3.99,p50_horizon_min,"S001,S002",TH1.1 lowered older models
GPT-4 1106,B01,8.5,B02,4.04,p50_horizon_min,"S001,S002",TH1.1 lowered older models


==> anc/model/data/compute_horizon.csv <==
model_id,name,lab_id,weights,release_date,training_flop,log10_training_flop,compute_doublings_since_gpt1,p50_horizon_min,horizon_doublings_since_gpt2
M002,GPT-2,L01,closed,2019-02-14,1.920e21,21.283,6.77,0.053778,0.0
M003,GPT-3,L01,closed,2020-05-28,3.14e23,23.497,14.12,0.144057,1.422
M004,GPT-3.5,L01,closed,2022-03-15,2.578e24,24.411,17.16,0.599247,3.478
M005,GPT-4,L01,closed,2023-03-14,2.1e25,25.322,20.19,3.987428,6.212
M010,Claude 3.5 Sonnet,L02,closed,2024-06-20,2.700e25,25.431,20.55,11.395377,7.727
M014,Claude 3.7 Sonnet,L02,closed,2025-02-24,3.35e25,25.525,20.86,60.388937,10.133
M018,GPT-5,L01,closed,2025-08-07,6.60e25,25.82,21.84,203.012577,11.882


==> anc/model/data/criteria.csv <==
criterion_id,description,criterion_type,binds_text_agent,binds_research_assistant,binds_humanoid_robot,evidence_grade,current_estimate
P1,"Long-horizon task completion, 50% reliability",performance_indicator,binding,binding,binding,A,not_estimated_in_this_audit
P2,"Long-horizon task completion, 80% reliability",performance_indicator,binding,binding,binding,A,not_estimated_in_this_audit
P3,Novel-task abstraction at human cost,performance_indicator,binding,binding,binding,A,not_estimated_in_this_audit
P4,"General cognitive capability, expert-judged",survey_construct,optional,binding,optional,C,2047_expert_survey_median
P5,Economic substitutability across occupations,socioeconomic,binding,optional,binding,C,2116_expert_survey_median
P6,Organisational match to neural computation,substrate_requirement,not_binding,not_binding,plausibly_binding,D,not_estimated_in_this_audit
P7,Learning and energy efficiency,efficiency_constraint,not_binding,not_binding,binding,B,not_estimated_in_this_audit


==> anc/model/data/cutoff_release_check.csv <==
model_name,developer,release_date,weights,released_by_cutoff,in_analytic_sample,primary_source_url,note
GPT-5.5,OpenAI,2026-04-23,closed,yes,no,https://openai.com/index/introducing-gpt-5-5/,Official release; omitted from the frozen analytic sample.
Claude Opus 4.7,Anthropic,2026-04-16,closed,yes,no,https://www.anthropic.com/news/claude-opus-4-7,Official release; omitted from the frozen analytic sample.
Claude Fable 5,Anthropic,2026-06-09,closed,yes,no,https://www.anthropic.com/claude/fable,Official fifth-generation release; omitted from the frozen analytic sample.
Claude Mythos 5,Anthropic,2026-06-09,closed,yes,no,https://www.anthropic.com/news/redeploying-fable-5,Official fifth-generation release; omitted from the frozen analytic sample.


==> anc/model/data/data_dictionary.csv <==
file,role,rows,columns,primary_key_or_grain,generated_by,purpose,key_join_fields,column_names
benchmarks.csv,empirical_input,12,11,benchmark_id,build_model.py,Versioned benchmark registry,benchmark_id | criterion_id | source_id,benchmark_id | family | version | created | retired | criterion_id | construct | human_baseline | human_baseline_source | status | source_id
bridges.csv,empirical_input,7,8,model_name + benchmark_a + benchmark_b,build_model.py,Common-system benchmark bridges,model_name | benchmark_a | benchmark_b | source_ids,model_name | benchmark_a | value_a | benchmark_b | value_b | metric | source_ids | note
compute_horizon.csv,derived,7,10,model_id,analyse.py,Joint training-compute and task-horizon diagnostic records,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_flop | log10_training_flop | compute_doublings_since_gpt1 | p50_horizon_min | horizon_doublings_since_gpt2
criteria.csv,empirical_input,7,8,criterion_id,build_model.py,Capability and impact construct registry,criterion_id,criterion_id | description | criterion_type | binds_text_agent | binds_research_assistant | binds_humanoid_robot | evidence_grade | current_estimate
cutoff_release_check.csv,audit,4,8,model_name,research_audit.py,Verified pre-cutoff releases omitted from the curated sample,model_name,model_name | developer | release_date | weights | released_by_cutoff | in_analytic_sample | primary_source_url | note
data_quality_report.csv,audit,27,4,check,research_audit.py,"Automated integrity, cutoff and scope checks",,check | status | value | detail
direction_source_links.csv,research,69,11,direction_id + research_id,research_audit.py,Normalized traceability from measurement directions to research sources,direction_id | research_id,direction_id | layer | direction | research_id | authors | year | title | venue | url | literature_category | relevance
equating.csv,derived,5,10,case + scale,equating.py,Linking estimates and scale-sensitivity diagnostics,case | scale,case | scale | n | slope | se | t_vs_slope1 | r2 | loo_slope_min | loo_slope_max | interpretation
events.csv,empirical_input,144,15,event_id,build_model.py,Core timestamped event table with provenance and evidence grades,event_id | model_id | model_name | benchmark_id | criterion_id | source_id,event_id | event_type | date | model_id | model_name | benchmark_id | metric | value | unit | ci_low | ci_high | criterion_id | source_id | evidence_grade | note
join_intersections.csv,derived,3,6,group,research_audit.py,Compute and task-horizon observation-set intersections,,group | n_models | compute_only | horizon_only | both | neither
labs.csv,empirical_input,17,4,lab_id,build_model.py,Developer registry,lab_id | name,lab_id | name | country | founded
literature_sources.csv,research,56,10,research_id,research_audit.py,Broad literature review supporting measurement alternatives,research_id,research_id | authors | year | title | venue | peer_reviewed | identifier | url | measurement_direction | relevance
measurement_designs.csv,research,9,13,design_id,research_audit.py,Nine cross-cutting evidence-design requirements,design_id,design_id | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | designed_anchors | human_baseline | resource_budget | repeated_runs | independent_programmes | current_audit_status | forecast_value
measurement_directions.csv,research,16,16,direction_id,measurement_directions.py,Sixteen research-backed measurement and design directions,direction_id,direction_id | layer | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | public_longitudinal_record | model_level_joinability | protocol_control | external_validity | current_readiness | forecast_role | current_audit_status | forecast_value | main_failure_addressed
metr_th11.csv,frozen_upstream_input,26,8,name,frozen public METR input,Local Time Horizon 1.1 values required for a clean rebuild,name,name | release_date | p50 | p50_lo | p50_hi | p80 | p80_lo | p80_hi
model_observability.csv,derived,62,11,model_id,research_audit.py,Model-level variable-availability indicators,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_compute | metr_p50 | metr_p80 | any_capability_result | non_metr_capability_result | peer_reviewed_measurement
models.csv,empirical_input,62,14,model_id,build_model.py,Curated 62-system audit sample; not a release census,model_id | name | lab_id,model_id | name | lab_id | release_date | release_decimal | years_since_gpt1 | weights | parameters | parameter_source | training_flop | flop_source | flop_status | log10_training_flop | compute_doublings_since_gpt1
pairwise_overlap.csv,derived,36,4,variable_a + variable_b,research_audit.py,Pairwise joint-observation counts,,variable_a | variable_b | both_observed | n_models
power.csv,derived,2,9,case,power.py,Noncentral-t design-power calculations,case,case | n | slope | slope_se | ci_low | ci_high | mde_80pct_power | power_at_observed_departure | illustrative_n_for_10pct_departure
relations.csv,derived_graph,408,5,subject + predicate + object,build_graph.py,Typed semantic-graph edge list,source_id,subject | predicate | object | source_id | note
source_audit.csv,audit,83,17,scope + source_id,research_audit.py,Combined empirical-source and research-source audit,source_id,scope | source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed | events_using_source | benchmarks_using_source | relations_citing_source | directions_supported
source_verification_log.csv,audit,27,12,source_id,research_audit.py,Verification and correction log for empirical graph sources,source_id,source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed
sources.csv,empirical_input,27,10,source_id,build_model.py,Empirical provenance registry,source_id,source_id | citation | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed


==> anc/model/data/data_manifest.csv <==
file,role,rows,columns,primary_key_or_grain,generated_by,purpose,key_join_fields,column_names
benchmarks.csv,empirical_input,12,11,benchmark_id,build_model.py,Versioned benchmark registry,benchmark_id | criterion_id | source_id,benchmark_id | family | version | created | retired | criterion_id | construct | human_baseline | human_baseline_source | status | source_id
bridges.csv,empirical_input,7,8,model_name + benchmark_a + benchmark_b,build_model.py,Common-system benchmark bridges,model_name | benchmark_a | benchmark_b | source_ids,model_name | benchmark_a | value_a | benchmark_b | value_b | metric | source_ids | note
compute_horizon.csv,derived,7,10,model_id,analyse.py,Joint training-compute and task-horizon diagnostic records,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_flop | log10_training_flop | compute_doublings_since_gpt1 | p50_horizon_min | horizon_doublings_since_gpt2
criteria.csv,empirical_input,7,8,criterion_id,build_model.py,Capability and impact construct registry,criterion_id,criterion_id | description | criterion_type | binds_text_agent | binds_research_assistant | binds_humanoid_robot | evidence_grade | current_estimate
cutoff_release_check.csv,audit,4,8,model_name,research_audit.py,Verified pre-cutoff releases omitted from the curated sample,model_name,model_name | developer | release_date | weights | released_by_cutoff | in_analytic_sample | primary_source_url | note
data_quality_report.csv,audit,27,4,check,research_audit.py,"Automated integrity, cutoff and scope checks",,check | status | value | detail
direction_source_links.csv,research,69,11,direction_id + research_id,research_audit.py,Normalized traceability from measurement directions to research sources,direction_id | research_id,direction_id | layer | direction | research_id | authors | year | title | venue | url | literature_category | relevance
equating.csv,derived,5,10,case + scale,equating.py,Linking estimates and scale-sensitivity diagnostics,case | scale,case | scale | n | slope | se | t_vs_slope1 | r2 | loo_slope_min | loo_slope_max | interpretation
events.csv,empirical_input,144,15,event_id,build_model.py,Core timestamped event table with provenance and evidence grades,event_id | model_id | model_name | benchmark_id | criterion_id | source_id,event_id | event_type | date | model_id | model_name | benchmark_id | metric | value | unit | ci_low | ci_high | criterion_id | source_id | evidence_grade | note
join_intersections.csv,derived,3,6,group,research_audit.py,Compute and task-horizon observation-set intersections,,group | n_models | compute_only | horizon_only | both | neither
labs.csv,empirical_input,17,4,lab_id,build_model.py,Developer registry,lab_id | name,lab_id | name | country | founded
literature_sources.csv,research,56,10,research_id,research_audit.py,Broad literature review supporting measurement alternatives,research_id,research_id | authors | year | title | venue | peer_reviewed | identifier | url | measurement_direction | relevance
measurement_designs.csv,research,9,13,design_id,research_audit.py,Nine cross-cutting evidence-design requirements,design_id,design_id | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | designed_anchors | human_baseline | resource_budget | repeated_runs | independent_programmes | current_audit_status | forecast_value
measurement_directions.csv,research,16,16,direction_id,measurement_directions.py,Sixteen research-backed measurement and design directions,direction_id,direction_id | layer | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | public_longitudinal_record | model_level_joinability | protocol_control | external_validity | current_readiness | forecast_role | current_audit_status | forecast_value | main_failure_addressed
metr_th11.csv,frozen_upstream_input,26,8,name,frozen public METR input,Local Time Horizon 1.1 values required for a clean rebuild,name,name | release_date | p50 | p50_lo | p50_hi | p80 | p80_lo | p80_hi
model_observability.csv,derived,62,11,model_id,research_audit.py,Model-level variable-availability indicators,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_compute | metr_p50 | metr_p80 | any_capability_result | non_metr_capability_result | peer_reviewed_measurement
models.csv,empirical_input,62,14,model_id,build_model.py,Curated 62-system audit sample; not a release census,model_id | name | lab_id,model_id | name | lab_id | release_date | release_decimal | years_since_gpt1 | weights | parameters | parameter_source | training_flop | flop_source | flop_status | log10_training_flop | compute_doublings_since_gpt1
pairwise_overlap.csv,derived,36,4,variable_a + variable_b,research_audit.py,Pairwise joint-observation counts,,variable_a | variable_b | both_observed | n_models
power.csv,derived,2,9,case,power.py,Noncentral-t design-power calculations,case,case | n | slope | slope_se | ci_low | ci_high | mde_80pct_power | power_at_observed_departure | illustrative_n_for_10pct_departure
relations.csv,derived_graph,408,5,subject + predicate + object,build_graph.py,Typed semantic-graph edge list,source_id,subject | predicate | object | source_id | note
source_audit.csv,audit,83,17,scope + source_id,research_audit.py,Combined empirical-source and research-source audit,source_id,scope | source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed | events_using_source | benchmarks_using_source | relations_citing_source | directions_supported
source_verification_log.csv,audit,27,12,source_id,research_audit.py,Verification and correction log for empirical graph sources,source_id,source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed
sources.csv,empirical_input,27,10,source_id,build_model.py,Empirical provenance registry,source_id,source_id | citation | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed


==> anc/model/data/data_quality_report.csv <==
check,status,value,detail
model_id_unique,pass,0,Duplicate count
event_id_unique,pass,0,Duplicate count
source_id_unique,pass,0,Duplicate count
benchmark_id_unique,pass,0,Duplicate count
criterion_id_unique,pass,0,Duplicate count
lab_id_unique,pass,0,Duplicate count
event_model_references,pass,0,Events referencing unknown models
event_source_references,pass,0,Events referencing unknown sources
event_benchmark_references,pass,0,Events referencing unknown benchmarks
event_criterion_references,pass,0,Events referencing unknown criteria
model_lab_references,pass,0,Models referencing unknown labs
relation_endpoints,pass,0,Relations referencing unknown nodes
relation_sources,pass,0,Relations referencing unknown sources
model_dates_at_or_before_cutoff,pass,0,Models after 2026-08-12
event_dates_at_or_before_cutoff,pass,0,Events after 2026-08-12
substantive_events_have_sources,pass,0,Substantive events missing provenance
joint_compute_horizon_count,pass,7,Expected seven joint observations
sample_explicitly_non_census,pass,4,Known omitted pre-cutoff releases documented separately
empirical_source_audit_complete,pass,27/27,Every graph source has an audit action
measurement_directions_documented,pass,16,Sixteen research-backed measurement directions
measurement_designs_documented,pass,9,Nine cross-cutting evidence-design requirements
direction_sources_valid,pass,0,Unknown literature IDs referenced by measurement directions
design_sources_valid,pass,0,Unknown literature IDs referenced by evidence designs
source_verification_complete,pass,27/27,Every empirical graph source has a verification-log row
literature_source_count,pass,56,Fifty-six external research records
author_manuscript_removed,pass,0,No author manuscript in replacement literature review
literature_urls_present,pass,0,Literature records missing URL


==> anc/model/data/dataset_inventory.csv <==
file,role,rows,columns,primary_key_or_grain,generated_by,purpose,key_join_fields,column_names
benchmarks.csv,empirical_input,12,11,benchmark_id,build_model.py,Versioned benchmark registry,benchmark_id | criterion_id | source_id,benchmark_id | family | version | created | retired | criterion_id | construct | human_baseline | human_baseline_source | status | source_id
bridges.csv,empirical_input,7,8,model_name + benchmark_a + benchmark_b,build_model.py,Common-system benchmark bridges,model_name | benchmark_a | benchmark_b | source_ids,model_name | benchmark_a | value_a | benchmark_b | value_b | metric | source_ids | note
compute_horizon.csv,derived,7,10,model_id,analyse.py,Joint training-compute and task-horizon diagnostic records,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_flop | log10_training_flop | compute_doublings_since_gpt1 | p50_horizon_min | horizon_doublings_since_gpt2
criteria.csv,empirical_input,7,8,criterion_id,build_model.py,Capability and impact construct registry,criterion_id,criterion_id | description | criterion_type | binds_text_agent | binds_research_assistant | binds_humanoid_robot | evidence_grade | current_estimate
cutoff_release_check.csv,audit,4,8,model_name,research_audit.py,Verified pre-cutoff releases omitted from the curated sample,model_name,model_name | developer | release_date | weights | released_by_cutoff | in_analytic_sample | primary_source_url | note
data_quality_report.csv,audit,27,4,check,research_audit.py,"Automated integrity, cutoff and scope checks",,check | status | value | detail
direction_source_links.csv,research,69,11,direction_id + research_id,research_audit.py,Normalized traceability from measurement directions to research sources,direction_id | research_id,direction_id | layer | direction | research_id | authors | year | title | venue | url | literature_category | relevance
equating.csv,derived,5,10,case + scale,equating.py,Linking estimates and scale-sensitivity diagnostics,case | scale,case | scale | n | slope | se | t_vs_slope1 | r2 | loo_slope_min | loo_slope_max | interpretation
events.csv,empirical_input,144,15,event_id,build_model.py,Core timestamped event table with provenance and evidence grades,event_id | model_id | model_name | benchmark_id | criterion_id | source_id,event_id | event_type | date | model_id | model_name | benchmark_id | metric | value | unit | ci_low | ci_high | criterion_id | source_id | evidence_grade | note
join_intersections.csv,derived,3,6,group,research_audit.py,Compute and task-horizon observation-set intersections,,group | n_models | compute_only | horizon_only | both | neither
labs.csv,empirical_input,17,4,lab_id,build_model.py,Developer registry,lab_id | name,lab_id | name | country | founded
literature_sources.csv,research,56,10,research_id,research_audit.py,Broad literature review supporting measurement alternatives,research_id,research_id | authors | year | title | venue | peer_reviewed | identifier | url | measurement_direction | relevance
measurement_designs.csv,research,9,13,design_id,research_audit.py,Nine cross-cutting evidence-design requirements,design_id,design_id | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | designed_anchors | human_baseline | resource_budget | repeated_runs | independent_programmes | current_audit_status | forecast_value
measurement_directions.csv,research,16,16,direction_id,measurement_directions.py,Sixteen research-backed measurement and design directions,direction_id,direction_id | layer | direction | primary_observable | minimum_design | representative_programmes | research_source_ids | public_longitudinal_record | model_level_joinability | protocol_control | external_validity | current_readiness | forecast_role | current_audit_status | forecast_value | main_failure_addressed
metr_th11.csv,frozen_upstream_input,26,8,name,frozen public METR input,Local Time Horizon 1.1 values required for a clean rebuild,name,name | release_date | p50 | p50_lo | p50_hi | p80 | p80_lo | p80_hi
model_observability.csv,derived,62,11,model_id,research_audit.py,Model-level variable-availability indicators,model_id | name | lab_id,model_id | name | lab_id | weights | release_date | training_compute | metr_p50 | metr_p80 | any_capability_result | non_metr_capability_result | peer_reviewed_measurement
models.csv,empirical_input,62,14,model_id,build_model.py,Curated 62-system audit sample; not a release census,model_id | name | lab_id,model_id | name | lab_id | release_date | release_decimal | years_since_gpt1 | weights | parameters | parameter_source | training_flop | flop_source | flop_status | log10_training_flop | compute_doublings_since_gpt1
pairwise_overlap.csv,derived,36,4,variable_a + variable_b,research_audit.py,Pairwise joint-observation counts,,variable_a | variable_b | both_observed | n_models
power.csv,derived,2,9,case,power.py,Noncentral-t design-power calculations,case,case | n | slope | slope_se | ci_low | ci_high | mde_80pct_power | power_at_observed_departure | illustrative_n_for_10pct_departure
relations.csv,derived_graph,408,5,subject + predicate + object,build_graph.py,Typed semantic-graph edge list,source_id,subject | predicate | object | source_id | note
source_audit.csv,audit,83,17,scope + source_id,research_audit.py,Combined empirical-source and research-source audit,source_id,scope | source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed | events_using_source | benchmarks_using_source | relations_citing_source | directions_supported
source_verification_log.csv,audit,27,12,source_id,research_audit.py,Verification and correction log for empirical graph sources,source_id,source_id | citation | action | reason | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed
sources.csv,empirical_input,27,10,source_id,build_model.py,Empirical provenance registry,source_id,source_id | citation | source_type | venue_class | identifier | url | doi | publication_status | verification_status | accessed


==> anc/model/data/direction_source_links.csv <==
direction_id,layer,direction,research_id,authors,year,title,venue,url,literature_category,relevance
D01,Measurement scale,Anchored common-scale calibration,R009,Ho et al.,2025,A Rosetta Stone for AI Benchmarks,arXiv:2512.00193,https://arxiv.org/abs/2512.00193,anchored_linking,Stitches benchmark records onto a common statistical capability scale.
D01,Measurement scale,Anchored common-scale calibration,R010,Habba et al.,2026,Growing Pains: Extensible and Efficient LLM Benchmarking via Fixed Parameter Calibration,arXiv:2604.12843,https://arxiv.org/abs/2604.12843,anchored_linking,Multidimensional IRT with fixed parameters and anchor items across many models.
D01,Measurement scale,Anchored common-scale calibration,R011,Perlitz et al.,2024,Do These LLM Benchmarks Agree? Fixing Benchmark Evaluation with BenchBench,arXiv:2407.13696,https://arxiv.org/abs/2407.13696,anchored_linking,Tests benchmark agreement rather than assuming rankings are interchangeable.
D01,Measurement scale,Anchored common-scale calibration,R013,Jiang et al.,2026,Can We Trust Item Response Theory for AI Evaluation?,arXiv:2607.15190,https://arxiv.org/abs/2607.15190,anchored_linking,Simulation study of when AI benchmark data regimes make IRT estimates unreliable.
D01,Measurement scale,Anchored common-scale calibration,R014,Kolen and Brennan,2014,"Test Equating, Scaling, and Linking: Methods and Practices","Springer, 3rd edition",https://doi.org/10.1007/978-1-4939-0317-7,anchored_linking,Canonical reference for common-item and common-person linking designs.
D01,Measurement scale,Anchored common-scale calibration,R017,Card et al.,2020,With Little Power Comes Great Responsibility,EMNLP 2020:9263-9274,https://aclanthology.org/2020.emnlp-main.745/,study_design,Power analysis and underpowered evaluation designs in NLP.
D02,Measurement scale,Repeated open-weight sentinel panel,R026,Liang et al.,2023,Holistic Evaluation of Language Models,Transactions on Machine Learning Research,https://arxiv.org/abs/2211.09110,multidimensional,Standardized multi-metric evaluation across common scenarios and systems.
D02,Measurement scale,Repeated open-weight sentinel panel,R048,Biderman et al.,2023,Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling,"ICML 2023, PMLR 202",https://proceedings.mlr.press/v202/biderman23a.html,sentinel_panels,Controlled checkpoints and training trajectories for longitudinal measurement.
D03,System at use,Capability elicitation envelope,R027,Wijk et al.,2025,RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/wijk25a.html,elicitation_envelope,Open-ended research-engineering tasks with human experts and matched time budgets.
D03,System at use,Capability elicitation envelope,R028,Chan et al.,2024,MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering,arXiv:2410.07095,https://arxiv.org/abs/2410.07095,elicitation_envelope,"Kaggle-based tasks with human baselines, scaffolds and resource analysis."
D03,System at use,Capability elicitation envelope,R029,Starace et al.,2025,PaperBench: Evaluating AI's Ability to Replicate AI Research,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/starace25a.html,elicitation_envelope,"Long-form research replication with hierarchical, author-validated rubrics."
D04,Resources,Resource-performance frontier,R006,Epoch AI,2026,AI Models dataset and documentation,Living curated database,https://epoch.ai/data/ai-models-documentation,resource_frontier,Primary public source for many training-compute estimates; living rather than frozen by default.
D04,Resources,Resource-performance frontier,R031,Ho et al.,2024,Algorithmic Progress in Language Models,NeurIPS 2024,https://proceedings.neurips.cc/paper_files/paper/2024/hash/6b066da6a23bc55f9b887e7298102884-Abstract-Conference.html,resource_frontier,Separates algorithmic efficiency from increased training compute.
D04,Resources,Resource-performance frontier,R032,Snell et al.,2024,Scaling LLM Test-Time Compute Optimally Can Be More Effective Than Scaling Model Parameters,arXiv:2408.03314,https://arxiv.org/abs/2408.03314,resource_frontier,Shows that inference budget and allocation strategy can change achieved performance.
D04,Resources,Resource-performance frontier,R033,MLCommons,2025,MLPerf Power benchmark and measurement framework,MLCommons measurement programme,https://mlcommons.org/2025/03/ml-commons-power-hpca/,resource_frontier,Provides system-level power and energy measurement conventions.
D04,Resources,Resource-performance frontier,R048,Biderman et al.,2023,Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling,"ICML 2023, PMLR 202",https://proceedings.mlr.press/v202/biderman23a.html,sentinel_panels,Controlled checkpoints and training trajectories for longitudinal measurement.
D05,Behavior,Task-duration by reliability curve,R007,Kwa et al.,2025,Measuring AI Ability to Complete Long Tasks,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,duration_reliability,Introduces task-completion horizons grounded in human task duration.
D05,Behavior,Task-duration by reliability curve,R008,METR,2026,Time Horizon 1.1,Public dataset and methodology release,https://metr.org/time-horizons/,duration_reliability,"Documents revisions, uncertainty, task changes and measurement ceilings."
D05,Behavior,Task-duration by reliability curve,R027,Wijk et al.,2025,RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/wijk25a.html,elicitation_envelope,Open-ended research-engineering tasks with human experts and matched time budgets.
D05,Behavior,Task-duration by reliability curve,R030,Liu et al.,2026,BRIDGE: Predicting Human Task Completion Time From Model Performance,arXiv:2602.07267,https://arxiv.org/abs/2602.07267,duration_reliability,Links latent item difficulty to human task completion time through an IRT model.
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R021,White et al.,2024,"LiveBench: A Challenging, Contamination-Free LLM Benchmark",arXiv:2406.19314,https://arxiv.org/abs/2406.19314,dynamic_streams,"Frequently refreshed, objective, recent-source evaluation stream."
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R022,Zhao et al.,2025,MMLU-CF: A Contamination-free Multi-task Language Understanding Benchmark,ACL 2025,https://aclanthology.org/2025.acl-long.656/,dynamic_streams,Uses public validation and private test sets to expose contamination-related rank changes.
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R023,Phan et al.,2026,A Benchmark of Expert-Level Academic Questions to Assess AI Capabilities,Nature 649:1139-1146,https://doi.org/10.1038/s41586-025-09962-4,dynamic_streams,Expert-created frontier benchmark with public/private items and planned renewal.
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R024,Zhai et al.,2026,HLE-Verified: A Systematic Verification and Structured Revision of Humanity's Last Exam,arXiv:2602.13964,https://arxiv.org/abs/2602.13964,dynamic_streams,Shows that item verification and revision can materially change reported accuracy.
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R025,Akhtar et al.,2026,When AI Benchmarks Plateau: A Systematic Study of Benchmark Saturation,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,dynamic_streams,Preprint study of saturation across 60 language-model benchmarks.
D06,Instrument lifecycle,Dynamic contamination-resistant streams,R056,"Chen, Pusarla and Ray",2025,DyCodeEval: Dynamic Benchmarking of Reasoning Capabilities in Code Large Language Models Under Data Contamination,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/chen25ba.html,dynamic_streams,Uses dynamically generated semantically equivalent programming problems to reduce contamination dependence while preserving underlying task logic.
D07,Protocol,Stochastic protocol and judge reliability,R003,Keller et al.,2026,Expanding the AI Evaluation Toolbox with Statistical Models,NIST AI 800-3,https://doi.org/10.6028/NIST.AI.800-3,estimands_uncertainty,Distinguishes fixed-benchmark from generalized accuracy and models item and trial variation.
D07,Protocol,Stochastic protocol and judge reliability,R018,Lior et al.,2025,ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments,Findings of EMNLP 2025,https://aclanthology.org/2025.findings-emnlp.594/,protocol_reliability,Treats prompt-preserving perturbations and repeated trials as part of the measurement design.
D07,Protocol,Stochastic protocol and judge reliability,R019,Yang et al.,2026,"When the Judge Changes, So Does the Measurement: Auditing LLM-as-Judge Reliability",arXiv:2607.08535,https://arxiv.org/abs/2607.08535,judge_reliability,Shows that evaluator replacement and correlated judge errors can move reported measurements.
D07,Protocol,Stochastic protocol and judge reliability,R020,Tosato et al.,2026,"Persistent Instability in LLM's Personality Measurements: Effects of Scale, Reasoning, and Conversation History","AAAI 2026, 40(44):37961-37969",https://doi.org/10.1609/aaai.v40i44.41133,protocol_reliability,Documents instability in repeated behavioral measurements across scale and prompting conditions.
D08,Behavior,Multidimensional capability and propensity profile,R012,Li et al.,2025,Adaptive Testing for LLM Evaluation: A Psychometric Alternative to Static Benchmarks,arXiv:2511.04689,https://arxiv.org/abs/2511.04689,adaptive_testing,"IRT-based adaptive testing, item diagnostics and lower item exposure."
D08,Behavior,Multidimensional capability and propensity profile,R013,Jiang et al.,2026,Can We Trust Item Response Theory for AI Evaluation?,arXiv:2607.15190,https://arxiv.org/abs/2607.15190,anchored_linking,Simulation study of when AI benchmark data regimes make IRT estimates unreliable.
D08,Behavior,Multidimensional capability and propensity profile,R015,Hernandez-Orallo,2017,Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement,Artificial Intelligence Review 48:397-447,https://doi.org/10.1007/s10462-016-9505-7,construct_validity,Frames AI evaluation as ability measurement conditioned on task and context.
D08,Behavior,Multidimensional capability and propensity profile,R026,Liang et al.,2023,Holistic Evaluation of Language Models,Transactions on Machine Learning Research,https://arxiv.org/abs/2211.09110,multidimensional,Standardized multi-metric evaluation across common scenarios and systems.
D08,Behavior,Multidimensional capability and propensity profile,R038,Romero-Alvarado et al.,2026,Capabilities Ain't All You Need: Measuring Propensities in AI,arXiv:2602.18182,https://arxiv.org/abs/2602.18182,propensity_profiles,Formalizes non-monotonic behavioral propensities separately from capability.
D08,Behavior,Multidimensional capability and propensity profile,R039,Mazeika et al.,2024,HarmBench: A Standardized Evaluation Framework for Automated Red Teaming and Robust Refusal,"ICML 2024, PMLR 235",https://proceedings.mlr.press/v235/mazeika24a.html,propensity_profiles,Standardizes adversarial safety and refusal evaluation.
D08,Behavior,Multidimensional capability and propensity profile,R047,Maia Polo et al.,2024,tinyBenchmarks: Evaluating LLMs with Fewer Examples,"ICML 2024, PMLR 235",https://proceedings.mlr.press/v235/maia-polo24a.html,adaptive_testing,Efficient benchmark estimation using psychometric item selection.
D08,Behavior,Multidimensional capability and propensity profile,R049,Rivera et al.,2026,Item Response Theory for AI Safety,arXiv:2608.05086,https://arxiv.org/abs/2608.05086,propensity_profiles,Uses multi-factor psychometric models across safety benchmarks and illustrates efficient item selection and model auditing.
D08,Behavior,Multidimensional capability and propensity profile,R051,Zhuang et al.,2025,Position: AI Evaluation Should Learn from How We Test Humans,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/zhuang25e.html,psychometric_design,"Argues for adaptive, item-characterized evaluation and explicit latent-ability measurement rather than fixed aggregate scores."
D09,Generalisation,Novel transfer and interactive generalisation,R040,Chollet et al.,2025,ARC-AGI-2: A New Challenge for Frontier AI Reasoning Systems,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,interactive_transfer,Novel-task abstraction benchmark with human cost and changing protocols.
D10,Deployment,Field and workflow outcomes,R004,Amironesei et al.,2025,Assessing Risks and Impacts of AI: Pilot Evaluation Report,NIST AI 700-2,https://doi.org/10.6028/NIST.AI.700-2,system_field_evaluation,"Connects model testing, red teaming and field testing through measurement trees."
D10,Deployment,Field and workflow outcomes,R034,"Brynjolfsson, Li and Raymond",2025,Generative AI at Work,Quarterly Journal of Economics 140(2):889-942,https://doi.org/10.1093/qje/qjae044,field_outcomes,Large workplace study of customer-support productivity.
D10,Deployment,Field and workflow outcomes,R035,Cui et al.,2026,The Effects of Generative AI on High-Skilled Work: Evidence from Three Field Experiments with Software Developers,Management Science,https://doi.org/10.1287/mnsc.2025.00535,field_outcomes,"Three field experiments across 4,867 software developers."
D10,Deployment,Field and workflow outcomes,R036,Dell'Acqua et al.,2026,Navigating the Jagged Technological Frontier,Organization Science 37(2):403-423,https://doi.org/10.1287/orsc.2025.21838,field_outcomes,Preregistered experiment showing gains inside and losses outside a task frontier.
D10,Deployment,Field and workflow outcomes,R037,Becker et al.,2025,Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,field_outcomes,Randomized study in which experienced developers were slower with the tested tools.
D11,Provenance,Multi-lab replication and assertion-level provenance,R041,Wan et al.,2025,The 2025 Foundation Model Transparency Index,arXiv:2512.10169,https://arxiv.org/abs/2512.10169,provenance_replication,Systematic transparency audit; compute and data remain weakly disclosed.
D11,Provenance,Multi-lab replication and assertion-level provenance,R042,Mitchell et al.,2019,Model Cards for Model Reporting,ACM FAT* 2019,https://doi.org/10.1145/3287560.3287596,provenance_replication,"Standardizes documentation of uses, limitations and evaluation conditions."
D11,Provenance,Multi-lab replication and assertion-level provenance,R043,Gebru et al.,2021,Datasheets for Datasets,Communications of the ACM 64(12):86-92,https://doi.org/10.1145/3458723,provenance_replication,"Standardizes dataset provenance, composition and maintenance documentation."
D11,Provenance,Multi-lab replication and assertion-level provenance,R044,"Lebo, Sahoo and McGuinness",2013,PROV-O: The PROV Ontology,W3C Recommendation,https://www.w3.org/TR/prov-o/,provenance_replication,Web-standard provenance vocabulary used by the supporting graph.
D11,Provenance,Multi-lab replication and assertion-level provenance,R045,van Hage et al.,2011,Design and Use of the Simple Event Model,Journal of Web Semantics 9(2):128-136,https://doi.org/10.1016/j.websem.2011.03.003,provenance_replication,Event vocabulary used by the supporting semantic infrastructure.
D12,Statistical target,Explicit estimands and variance decomposition,R003,Keller et al.,2026,Expanding the AI Evaluation Toolbox with Statistical Models,NIST AI 800-3,https://doi.org/10.6028/NIST.AI.800-3,estimands_uncertainty,Distinguishes fixed-benchmark from generalized accuracy and models item and trial variation.
D12,Statistical target,Explicit estimands and variance decomposition,R016,Binette and Reiter,2024,Improving the Validity and Practical Usefulness of AI/ML Evaluations Using an Estimands Framework,arXiv:2406.10366,https://arxiv.org/abs/2406.10366,estimands_uncertainty,Argues that evaluation claims should state the target estimand and evaluation population.
D12,Statistical target,Explicit estimands and variance decomposition,R017,Card et al.,2020,With Little Power Comes Great Responsibility,EMNLP 2020:9263-9274,https://aclanthology.org/2020.emnlp-main.745/,study_design,Power analysis and underpowered evaluation designs in NLP.
D13,Forecast and deployment,Post-deployment monitoring and forecast backtesting,R001,Grace et al.,2025,Thousands of AI Authors on the Future of AI,Journal of Artificial Intelligence Research 84,https://doi.org/10.1613/jair.1.19087,forecasting,"Peer-reviewed survey of 2,778 AI researchers; motivates operational targets and uncertainty."
D13,Forecast and deployment,Post-deployment monitoring and forecast backtesting,R002,Grace et al.,2018,When Will AI Exceed Human Performance? Evidence from AI Experts,Journal of Artificial Intelligence Research 62:729-754,https://doi.org/10.1613/jair.1.11222,forecasting,Earlier peer-reviewed expert-forecast baseline and target-definition example.
D13,Forecast and deployment,Post-deployment monitoring and forecast backtesting,R004,Amironesei et al.,2025,Assessing Risks and Impacts of AI: Pilot Evaluation Report,NIST AI 700-2,https://doi.org/10.6028/NIST.AI.700-2,system_field_evaluation,"Connects model testing, red teaming and field testing through measurement trees."
D13,Forecast and deployment,Post-deployment monitoring and forecast backtesting,R005,Rao et al.,2026,Challenges to the Monitoring of Deployed AI Systems,NIST AI 800-4,https://doi.org/10.6028/NIST.AI.800-4,post_deployment,"Organizes functionality, operational, human-factors, security, compliance and impact monitoring."
D14,Human interaction,Human-rater and preference calibration,R046,Chiang et al.,2024,Chatbot Arena: An Open Platform for Evaluating LLMs by Human Preference,"ICML 2024, PMLR 235",https://proceedings.mlr.press/v235/chiang24b.html,human_preference,Large-scale pairwise human-preference measurement with explicit uncertainty.
D14,Human interaction,Human-rater and preference calibration,R050,Casabianca and Beiting-Parrish,2026,Correcting Human Labels for Rater Effects in AI Evaluation: An Item Response Theory Approach,arXiv:2602.22585,https://arxiv.org/abs/2602.22585,human_preference,Shows how rater severity and centrality can be separated from output quality with multifaceted psychometric models.
D15,Human interaction,Matched human-reference calibration,R007,Kwa et al.,2025,Measuring AI Ability to Complete Long Tasks,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,duration_reliability,Introduces task-completion horizons grounded in human task duration.
D15,Human interaction,Matched human-reference calibration,R027,Wijk et al.,2025,RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/wijk25a.html,elicitation_envelope,Open-ended research-engineering tasks with human experts and matched time budgets.
D15,Human interaction,Matched human-reference calibration,R028,Chan et al.,2024,MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering,arXiv:2410.07095,https://arxiv.org/abs/2410.07095,elicitation_envelope,"Kaggle-based tasks with human baselines, scaffolds and resource analysis."
D15,Human interaction,Matched human-reference calibration,R030,Liu et al.,2026,BRIDGE: Predicting Human Task Completion Time From Model Performance,arXiv:2602.07267,https://arxiv.org/abs/2602.07267,duration_reliability,Links latent item difficulty to human task completion time through an IRT model.
D15,Human interaction,Matched human-reference calibration,R052,Wei et al.,2025,Position: Human Baselines in Model Evaluations Need Rigor and Transparency,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/wei25s.html,human_baselines,Meta-reviews human baselines in foundation-model evaluations and provides design and reporting requirements for human-AI comparisons.
D16,Statistical target,Construct-validity triangulation,R015,Hernandez-Orallo,2017,Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement,Artificial Intelligence Review 48:397-447,https://doi.org/10.1007/s10462-016-9505-7,construct_validity,Frames AI evaluation as ability measurement conditioned on task and context.
D16,Statistical target,Construct-validity triangulation,R051,Zhuang et al.,2025,Position: AI Evaluation Should Learn from How We Test Humans,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/zhuang25e.html,psychometric_design,"Argues for adaptive, item-characterized evaluation and explicit latent-ability measurement rather than fixed aggregate scores."
D16,Statistical target,Construct-validity triangulation,R053,Xiao et al.,2023,Evaluating Evaluation Metrics: A Framework for Analyzing NLG Evaluation Metrics using Measurement Theory,EMNLP 2023,https://aclanthology.org/2023.emnlp-main.676/,construct_validity,"Formalizes reliability, validity and measurement error for evaluation metrics and illustrates how metric claims can conflate constructs."
D16,Statistical target,Construct-validity triangulation,R054,Alaa et al.,2025,Position: Medical Large Language Model Benchmarks Should Prioritize Construct Validity,"ICML 2025, PMLR 267",https://proceedings.mlr.press/v267/alaa25a.html,construct_validity,Demonstrates empirically that benchmark scores can fail to support the real-world construct claims attached to them and argues for validation against target tasks.
D16,Statistical target,Construct-validity triangulation,R055,Mousavi et al.,2026,"Garbage In, Reasoning Out? Why Benchmark Scores are Unreliable and What to Do About It",Findings of EACL 2026,https://aclanthology.org/2026.findings-eacl.89/,construct_validity,"Audits benchmark items and shows score sensitivity to structural, semantic and phrasing artifacts, motivating process and item-level validity checks."


==> anc/model/data/equating.csv <==
case,scale,n,slope,se,t_vs_slope1,r2,loo_slope_min,loo_slope_max,interpretation
METR TH1.0->TH1.1,log2,7,1.206,0.072,2.87,0.983,1.126,1.275,scale-dependent change in bridge
MMLU->MMLU-Pro,logit,6,0.976,0.066,-0.36,0.982,0.906,1.014,approximately shift-like under logistic link; construct differs
MMLU->MMLU-Pro,probit,6,1.043,0.074,0.58,0.98,,,sensitivity
MMLU->MMLU-Pro,linear,6,1.312,0.118,2.65,0.969,,,sensitivity
MMLU->MMLU-Pro,log2,6,1.984,0.123,8.02,0.985,,,sensitivity


==> anc/model/data/events.csv <==
event_id,event_type,date,model_id,model_name,benchmark_id,metric,value,unit,ci_low,ci_high,criterion_id,source_id,evidence_grade,note
E0001,BenchmarkResult,2019-02-14,M002,GPT-2,B02,p50_horizon_min,0.053778,minutes,0.009994,0.141825,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0002,BenchmarkResult,2019-02-14,M002,GPT-2,B03,p80_horizon_min,0.0128,minutes,0.001589,0.068612,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0003,BenchmarkResult,2020-05-28,M003,GPT-3,B02,p50_horizon_min,0.144057,minutes,0.093319,0.221209,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0004,BenchmarkResult,2020-05-28,M003,GPT-3,B03,p80_horizon_min,0.056238,minutes,0.034813,0.105813,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0005,BenchmarkResult,2022-03-15,M004,GPT-3.5,B02,p50_horizon_min,0.599247,minutes,0.255148,1.115905,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0006,BenchmarkResult,2022-03-15,M004,GPT-3.5,B03,p80_horizon_min,0.25538,minutes,0.141649,0.492933,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0007,BenchmarkResult,2023-03-14,M005,GPT-4,B02,p50_horizon_min,3.987428,minutes,1.93292,7.995283,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0008,BenchmarkResult,2023-03-14,M005,GPT-4,B03,p80_horizon_min,0.889561,minutes,0.342984,2.523746,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0009,BenchmarkResult,2023-11-06,M006,GPT-4 1106,B02,p50_horizon_min,4.044959,minutes,1.866859,8.443226,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0010,BenchmarkResult,2023-11-06,M006,GPT-4 1106,B03,p80_horizon_min,0.783032,minutes,0.276599,2.358414,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0011,BenchmarkResult,2024-03-04,M007,Claude 3 Opus,B02,p50_horizon_min,3.952262,minutes,1.706313,8.76484,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0012,BenchmarkResult,2024-03-04,M007,Claude 3 Opus,B03,p80_horizon_min,0.638973,minutes,0.190491,2.118276,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0013,BenchmarkResult,2024-04-09,M008,GPT-4 Turbo,B02,p50_horizon_min,3.732787,minutes,1.980046,6.736613,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0014,BenchmarkResult,2024-04-09,M008,GPT-4 Turbo,B03,p80_horizon_min,0.927933,minutes,0.428277,2.196806,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0015,BenchmarkResult,2024-05-13,M009,GPT-4o,B02,p50_horizon_min,6.991195,minutes,4.001482,12.905741,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0016,BenchmarkResult,2024-05-13,M009,GPT-4o,B03,p80_horizon_min,1.267009,minutes,0.562997,3.01517,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0017,BenchmarkResult,2024-06-20,M010,Claude 3.5 Sonnet,B02,p50_horizon_min,11.395377,minutes,5.489734,22.384214,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0018,BenchmarkResult,2024-06-20,M010,Claude 3.5 Sonnet,B03,p80_horizon_min,1.671757,minutes,0.57927,4.573519,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0019,BenchmarkResult,2024-09-12,M011,o1-preview,B02,p50_horizon_min,20.326586,minutes,11.716193,33.379877,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0020,BenchmarkResult,2024-09-12,M011,o1-preview,B03,p80_horizon_min,4.420545,minutes,2.012646,8.912444,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0021,BenchmarkResult,2024-10-22,M012,Claude 3.5 Sonnet (New),B02,p50_horizon_min,20.522872,minutes,10.144026,40.82028,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0022,BenchmarkResult,2024-10-22,M012,Claude 3.5 Sonnet (New),B03,p80_horizon_min,2.595677,minutes,0.89379,7.363864,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0023,BenchmarkResult,2024-12-05,M013,o1,B02,p50_horizon_min,38.831588,minutes,21.164512,64.95249,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0024,BenchmarkResult,2024-12-05,M013,o1,B03,p80_horizon_min,7.090121,minutes,3.036033,16.640636,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0025,BenchmarkResult,2025-02-24,M014,Claude 3.7 Sonnet,B02,p50_horizon_min,60.388937,minutes,33.006168,104.226017,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0026,BenchmarkResult,2025-02-24,M014,Claude 3.7 Sonnet,B03,p80_horizon_min,12.09179,minutes,4.575608,28.889879,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0027,BenchmarkResult,2025-04-16,M015,o3,B02,p50_horizon_min,119.732634,minutes,74.615398,190.943818,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0028,BenchmarkResult,2025-04-16,M015,o3,B03,p80_horizon_min,29.981603,minutes,15.127348,57.823511,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0029,BenchmarkResult,2025-05-22,M016,Claude Opus 4,B02,p50_horizon_min,100.366123,minutes,59.994073,163.454074,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0030,BenchmarkResult,2025-05-22,M016,Claude Opus 4,B03,p80_horizon_min,20.429752,minutes,8.483125,41.937268,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0031,BenchmarkResult,2025-08-05,M017,Claude Opus 4.1,B02,p50_horizon_min,100.472004,minutes,59.272391,159.451918,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0032,BenchmarkResult,2025-08-05,M017,Claude Opus 4.1,B03,p80_horizon_min,23.455761,minutes,10.538456,47.785951,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0033,BenchmarkResult,2025-08-07,M018,GPT-5,B02,p50_horizon_min,203.012577,minutes,112.641357,405.551565,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0034,BenchmarkResult,2025-08-07,M018,GPT-5,B03,p80_horizon_min,38.312431,minutes,19.184874,70.093125,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0035,BenchmarkResult,2025-11-18,M019,Gemini 3 Pro,B02,p50_horizon_min,224.325884,minutes,139.565157,379.235434,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0036,BenchmarkResult,2025-11-18,M019,Gemini 3 Pro,B03,p80_horizon_min,54.142849,minutes,25.650451,103.295501,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0037,BenchmarkResult,2025-11-19,M020,GPT-5.1-Codex-Max,B02,p50_horizon_min,223.714694,minutes,134.31077,396.206723,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0038,BenchmarkResult,2025-11-19,M020,GPT-5.1-Codex-Max,B03,p80_horizon_min,50.632499,minutes,27.30204,88.365435,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0039,BenchmarkResult,2025-11-24,M021,Claude Opus 4.5,B02,p50_horizon_min,292.994594,minutes,161.717714,623.704698,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0040,BenchmarkResult,2025-11-24,M021,Claude Opus 4.5,B03,p80_horizon_min,49.430584,minutes,20.660485,104.641318,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0041,BenchmarkResult,2025-12-11,M022,GPT-5.2,B02,p50_horizon_min,352.249302,minutes,198.067494,815.177445,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0042,BenchmarkResult,2025-12-11,M022,GPT-5.2,B03,p80_horizon_min,66.002649,minutes,31.665111,131.730719,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0043,BenchmarkResult,2026-02-05,M023,GPT-5.3-Codex,B02,p50_horizon_min,349.530732,minutes,194.913134,816.351994,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0044,BenchmarkResult,2026-02-05,M023,GPT-5.3-Codex,B03,p80_horizon_min,54.739407,minutes,22.361504,122.058963,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0045,BenchmarkResult,2026-02-05,M024,Claude Opus 4.6,B02,p50_horizon_min,718.80683,minutes,316.685725,3633.786163,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0046,BenchmarkResult,2026-02-05,M024,Claude Opus 4.6,B03,p80_horizon_min,69.874587,minutes,27.026521,170.437873,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0047,BenchmarkResult,2026-02-19,M025,Gemini 3.1 Pro,B02,p50_horizon_min,384.147435,minutes,233.50073,694.750898,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0048,BenchmarkResult,2026-02-19,M025,Gemini 3.1 Pro,B03,p80_horizon_min,89.801503,minutes,52.025934,158.618017,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0049,BenchmarkResult,2026-03-05,M026,GPT-5.4,B02,p50_horizon_min,341.735276,minutes,186.581591,768.779526,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0050,BenchmarkResult,2026-03-05,M026,GPT-5.4,B03,p80_horizon_min,53.877851,minutes,23.957027,108.679232,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0051,BenchmarkResult,2026-04-07,M027,Claude Mythos Preview (early),B02,p50_horizon_min,1044.780145,minutes,508.876789,3304.261235,P1,S001,A,"METR TH1.1 point estimate, 95% CI"
E0052,BenchmarkResult,2026-04-07,M027,Claude Mythos Preview (early),B03,p80_horizon_min,185.911829,minutes,97.30292,398.514614,P2,S001,A,"METR TH1.1 point estimate, 95% CI"
E0053,ModelRelease,2018-06-11,M001,GPT-1,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0054,ModelRelease,2019-02-14,M002,GPT-2,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0055,ModelRelease,2020-05-28,M003,GPT-3,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0056,ModelRelease,2022-03-15,M004,GPT-3.5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0057,ModelRelease,2023-03-14,M005,GPT-4,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0058,ModelRelease,2023-11-06,M006,GPT-4 1106,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0059,ModelRelease,2024-03-04,M007,Claude 3 Opus,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0060,ModelRelease,2024-04-09,M008,GPT-4 Turbo,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0061,ModelRelease,2024-05-13,M009,GPT-4o,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0062,ModelRelease,2024-06-20,M010,Claude 3.5 Sonnet,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0063,ModelRelease,2024-09-12,M011,o1-preview,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0064,ModelRelease,2024-10-22,M012,Claude 3.5 Sonnet (New),,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0065,ModelRelease,2024-12-05,M013,o1,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0066,ModelRelease,2025-02-24,M014,Claude 3.7 Sonnet,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0067,ModelRelease,2025-04-16,M015,o3,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0068,ModelRelease,2025-05-22,M016,Claude Opus 4,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0069,ModelRelease,2025-08-05,M017,Claude Opus 4.1,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0070,ModelRelease,2025-08-07,M018,GPT-5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0071,ModelRelease,2025-11-18,M019,Gemini 3 Pro,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0072,ModelRelease,2025-11-19,M020,GPT-5.1-Codex-Max,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0073,ModelRelease,2025-11-24,M021,Claude Opus 4.5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0074,ModelRelease,2025-12-11,M022,GPT-5.2,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0075,ModelRelease,2026-02-05,M023,GPT-5.3-Codex,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0076,ModelRelease,2026-02-05,M024,Claude Opus 4.6,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0077,ModelRelease,2026-02-19,M025,Gemini 3.1 Pro,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0078,ModelRelease,2026-03-05,M026,GPT-5.4,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0079,ModelRelease,2026-04-07,M027,Claude Mythos Preview,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0080,ModelRelease,2023-02-24,M028,LLaMA-65B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0081,ModelRelease,2023-07-18,M029,Llama 2-70B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0082,ModelRelease,2023-09-06,M030,Falcon-180B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0083,ModelRelease,2023-12-11,M031,Mixtral 8x7B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0084,ModelRelease,2024-04-18,M032,Llama 3-70B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0085,ModelRelease,2024-06-17,M033,DeepSeek-Coder-V2 236B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0086,ModelRelease,2024-07-23,M034,Llama 3.1-405B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0087,ModelRelease,2024-09-06,M035,DeepSeek-V2.5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0088,ModelRelease,2024-09-19,M036,Qwen2.5-72B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0089,ModelRelease,2024-12-24,M037,DeepSeek-V3,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0090,ModelRelease,2025-01-20,M038,DeepSeek-R1,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0091,ModelRelease,2025-04-05,M039,Llama 4 Scout,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0092,ModelRelease,2025-04-05,M040,Llama 4 Maverick,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0093,ModelRelease,2025-04-05,M041,Llama 4 Behemoth,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0094,ModelRelease,2025-04-29,M042,Qwen3-235B-A22B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0095,ModelRelease,2025-05-28,M043,DeepSeek-R1 (May 2025),,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0096,ModelRelease,2025-07-11,M044,Kimi K2,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0097,ModelRelease,2025-07-22,M045,Qwen3-Coder-480B-A35B,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0098,ModelRelease,2025-08-05,M046,GLM-4.5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0099,ModelRelease,2025-08-05,M047,gpt-oss-120b,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0100,ModelRelease,2025-08-05,M048,gpt-oss-20b,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0101,ModelRelease,2025-09-01,M049,LongCat-Flash,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0102,ModelRelease,2025-09-05,M050,Qwen3-Max,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0103,ModelRelease,2025-09-30,M051,GLM-4.6,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0104,ModelRelease,2025-10-10,M052,Ling-1T,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0105,ModelRelease,2025-11-06,M053,Kimi K2 Thinking,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0106,ModelRelease,2025-11-20,M054,Olmo 3,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0107,ModelRelease,2025-12-22,M055,GLM-4.7,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0108,ModelRelease,2025-12-31,M056,K-EXAONE,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0109,ModelRelease,2026-02-02,M057,Kimi K2.5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0110,ModelRelease,2026-02-17,M058,GLM-5,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0111,ModelRelease,2026-04-24,M059,DeepSeek-V4-Flash,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0112,ModelRelease,2026-04-24,M060,DeepSeek-V4-Pro,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0113,ModelRelease,2026-04-27,M061,MiMo-V2.5-Pro,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0114,ModelRelease,2026-06-04,M062,Nemotron 3 Ultra,,release,,,,,,S026,A,Release metadata; excluded from measurement-source concentration analyses
E0115,BenchmarkResult,2026-02-03,,,B05,accuracy,54.2,percent,,,P3,S004,A,"Best verified commercial entry, $15.72/task"
E0116,BenchmarkResult,2026-02-03,,,B05,accuracy,72.9,percent,,,P3,S004,A,"Best system of any kind, $38.99/task"
E0117,BenchmarkResult,2026-02-03,,,B05,accuracy,24.0,percent,,,P3,S012,A,Best under Kaggle compute constraint
E0118,BenchmarkResult,2026-03,,,B06,accuracy,1.0,percent,,,P3,S006,A,Frontier below 1%; humans solve 100%
E0119,BenchmarkResult,2025-11-24,M021,Claude Opus 4.5,B07,accuracy,80.9,percent,,,P1,S008,A,
E0120,BenchmarkResult,2026,,,B08,accuracy,61.5,percent,,,P1,S007,A,Contamination-resistant public set
E0121,BenchmarkResult,2026,,,B09,accuracy,37.0,percent,,,P4,S009,A,GPT-5.2 / Gemini 3 Pro approx
E0122,BenchmarkResult,2023-03-14,M005,GPT-4,B11,agi_score,27,percent,,,P4,S010,B,"Cattell-Horn-Carroll, ten domains"
E0123,BenchmarkResult,2025-08-07,M018,GPT-5,B11,agi_score,57,percent,,,P4,S010,B,"Cattell-Horn-Carroll, ten domains"
E0124,BenchmarkResult,2026-06-18,,,B12,tasks_cleared,36.1,percent,,,P4,S027,B,LifeSciBench best reported task pass rate; 750 tasks authored by 173 PhD-level scientists
E0125,FieldExperiment,2025-07,,,,speed_change,-19,percent,-39,-2,P5,S014,A,"METR RCT, 16 developers, 246 tasks"
E0126,FieldExperiment,2025,,,,tasks_completed_change,26.08,percent,,,P5,S015,A,"3 RCTs, 4867 developers, SE 10.3"
E0127,FieldExperiment,2023,,,,tasks_completed_change,12.2,percent,,,P5,S016,A,"758 consultants, inside the frontier"
E0128,FieldExperiment,2023,,,,correctness_change,-19,percent,,,P5,S016,A,"758 consultants, outside the frontier"
E0129,ElicitedBelief,2023,,,,hlmi_median_year,2047,year,,,P4,S013,C,AI Impacts 2023; down 13 years from 2060
E0130,ElicitedBelief,2023,,,,full_automation_median_year,2116,year,,,P5,S013,C,AI Impacts 2023; down 48 years from 2164
E0131,SubstrateEstimate,2025,,,,brain_emulation_flops_low,1e15,FLOP/s,,,P6,S022,D,15-order-of-magnitude published spread
E0132,SubstrateEstimate,2025,,,,brain_emulation_flops_high,1e30,FLOP/s,,,P6,S022,D,15-order-of-magnitude published spread
E0133,SubstrateEstimate,2025,,,,human_connectome_storage_pb,22.27,petabytes,22.27,1569,P6,S025,B,Range over synapse assumptions
E0134,SubstrateEstimate,2026,,,,connectome_mapping_time_estimate,,centuries,,,P6,S023,C,Practitioner statement: hundreds of years
E0135,EfficiencyObservation,2025,,,,child_language_budget_words,1e8,words,,,P7,S021,A,BabyLM: LMs need 3-4 OOM more data
E0136,MethodologyChange,2026-01,,,B02,suite_expanded,228,tasks,,,P1,S001,A,TH1.0 to TH1.1; estimates shifted in both directions
E0137,CorrectionEvent,2026-03-03,,,B02,regularisation_error_fixed,,,,,P1,S001,A,Corrected; overturned the reported 80% horizon stall
E0138,ContaminationFinding,2026,,,B07,saturation_contamination,,,,,P1,S007,B,Verified set retiring; Pro built to resist
E0139,ContaminationFinding,2026,,,,benchmarks_saturated,50,percent,,,,S017,A,60 benchmarks studied; private sets no protection
E0140,RewardHackingFinding,2026-05,M024,Claude Opus 4.6,B02,hack_attempt_rate,80,percent,,,P1,S003,B,Early MirrorCode task family
E0141,RewardHackingFinding,2026-05,,,B02,runs_disqualified,16,percent,,,P1,S003,B,Successful runs on hardest tasks
E0142,MeasurementCeiling,2026,,,B02,reliable_ceiling_hours,16,hours,,,P1,S001,A,"METR: above this, measurements unreliable"
E0143,ReplicationFailure,2026-02,,,,rct_design_revised,,,,,P5,S014,A,METR revised its own design after selection effects
E0144,InstabilityFinding,2026,,,,trait_score_instability,,,,,,S024,A,PERSIST: scores shift on question reordering


==> anc/model/data/graph.ttl <==
@prefix : <https://example.org/agi-events#> .
@prefix sem: <http://semanticweb.cs.vu.nl/2009/11/sem/> .
@prefix time: <http://www.w3.org/2006/time#> .
@prefix prov: <http://www.w3.org/ns/prov#> .
@prefix rdfs: <http://www.w3.org/2000/01/rdf-schema#> .
@prefix xsd: <http://www.w3.org/2001/XMLSchema#> .

:L01 a sem:Actor ; rdfs:label "OpenAI" ; :country "USA" .
:L02 a sem:Actor ; rdfs:label "Anthropic" ; :country "USA" .
:L03 a sem:Actor ; rdfs:label "Google DeepMind" ; :country "UK/USA" .
:L04 a sem:Actor ; rdfs:label "xAI" ; :country "USA" .
:L05 a sem:Actor ; rdfs:label "Meta AI" ; :country "USA" .
:L06 a sem:Actor ; rdfs:label "DeepSeek" ; :country "China" .
:L07 a sem:Actor ; rdfs:label "Alibaba (Qwen)" ; :country "China" .
:L08 a sem:Actor ; rdfs:label "Moonshot AI (Kimi)" ; :country "China" .
:L09 a sem:Actor ; rdfs:label "Mistral AI" ; :country "France" .
:L10 a sem:Actor ; rdfs:label "Zhipu AI (GLM)" ; :country "China" .
:L11 a sem:Actor ; rdfs:label "TII" ; :country "UAE" .
:L12 a sem:Actor ; rdfs:label "NVIDIA" ; :country "USA" .
:L13 a sem:Actor ; rdfs:label "Allen Institute for AI" ; :country "USA" .
:L14 a sem:Actor ; rdfs:label "Meituan (LongCat)" ; :country "China" .
:L15 a sem:Actor ; rdfs:label "Ant Group (Ling)" ; :country "China" .
:L16 a sem:Actor ; rdfs:label "Xiaomi (MiMo)" ; :country "China" .
:L17 a sem:Actor ; rdfs:label "LG AI Research" ; :country "South Korea" .

:M001 a sem:Actor, :Model ;
    rdfs:label "GPT-1" ;
    :weights "closed" ;
    :releaseDate "2018-06-11"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 1.758e19 .
:M002 a sem:Actor, :Model ;
    rdfs:label "GPT-2" ;
    :weights "closed" ;
    :releaseDate "2019-02-14"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 1.920e21 .
:M003 a sem:Actor, :Model ;
    rdfs:label "GPT-3" ;
    :weights "closed" ;
    :releaseDate "2020-05-28"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 3.14e23 .
:M004 a sem:Actor, :Model ;
    rdfs:label "GPT-3.5" ;
    :weights "closed" ;
    :releaseDate "2022-03-15"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 2.578e24 .
:M005 a sem:Actor, :Model ;
    rdfs:label "GPT-4" ;
    :weights "closed" ;
    :releaseDate "2023-03-14"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 2.1e25 .
:M006 a sem:Actor, :Model ;
    rdfs:label "GPT-4 1106" ;
    :weights "closed" ;
    :releaseDate "2023-11-06"^^xsd:date ;
    :developedBy :L01 .
:M007 a sem:Actor, :Model ;
    rdfs:label "Claude 3 Opus" ;
    :weights "closed" ;
    :releaseDate "2024-03-04"^^xsd:date ;
    :developedBy :L02 .
:M008 a sem:Actor, :Model ;
    rdfs:label "GPT-4 Turbo" ;
    :weights "closed" ;
    :releaseDate "2024-04-09"^^xsd:date ;
    :developedBy :L01 .
:M009 a sem:Actor, :Model ;
    rdfs:label "GPT-4o" ;
    :weights "closed" ;
    :releaseDate "2024-05-13"^^xsd:date ;
    :developedBy :L01 .
:M010 a sem:Actor, :Model ;
    rdfs:label "Claude 3.5 Sonnet" ;
    :weights "closed" ;
    :releaseDate "2024-06-20"^^xsd:date ;
    :developedBy :L02 ;
    :trainingFlop 2.700e25 .
:M011 a sem:Actor, :Model ;
    rdfs:label "o1-preview" ;
    :weights "closed" ;
    :releaseDate "2024-09-12"^^xsd:date ;
    :developedBy :L01 .
:M012 a sem:Actor, :Model ;
    rdfs:label "Claude 3.5 Sonnet (New)" ;
    :weights "closed" ;
    :releaseDate "2024-10-22"^^xsd:date ;
    :developedBy :L02 .
:M013 a sem:Actor, :Model ;
    rdfs:label "o1" ;
    :weights "closed" ;
    :releaseDate "2024-12-05"^^xsd:date ;
    :developedBy :L01 .
:M014 a sem:Actor, :Model ;
    rdfs:label "Claude 3.7 Sonnet" ;
    :weights "closed" ;
    :releaseDate "2025-02-24"^^xsd:date ;
    :developedBy :L02 ;
    :trainingFlop 3.35e25 .
:M015 a sem:Actor, :Model ;
    rdfs:label "o3" ;
    :weights "closed" ;
    :releaseDate "2025-04-16"^^xsd:date ;
    :developedBy :L01 .
:M016 a sem:Actor, :Model ;
    rdfs:label "Claude Opus 4" ;
    :weights "closed" ;
    :releaseDate "2025-05-22"^^xsd:date ;
    :developedBy :L02 .
:M017 a sem:Actor, :Model ;
    rdfs:label "Claude Opus 4.1" ;
    :weights "closed" ;
    :releaseDate "2025-08-05"^^xsd:date ;
    :developedBy :L02 .
:M018 a sem:Actor, :Model ;
    rdfs:label "GPT-5" ;
    :weights "closed" ;
    :releaseDate "2025-08-07"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 6.60e25 .
:M019 a sem:Actor, :Model ;
    rdfs:label "Gemini 3 Pro" ;
    :weights "closed" ;
    :releaseDate "2025-11-18"^^xsd:date ;
    :developedBy :L03 .
:M020 a sem:Actor, :Model ;
    rdfs:label "GPT-5.1-Codex-Max" ;
    :weights "closed" ;
    :releaseDate "2025-11-19"^^xsd:date ;
    :developedBy :L01 .
:M021 a sem:Actor, :Model ;
    rdfs:label "Claude Opus 4.5" ;
    :weights "closed" ;
    :releaseDate "2025-11-24"^^xsd:date ;
    :developedBy :L02 .
:M022 a sem:Actor, :Model ;
    rdfs:label "GPT-5.2" ;
    :weights "closed" ;
    :releaseDate "2025-12-11"^^xsd:date ;
    :developedBy :L01 .
:M023 a sem:Actor, :Model ;
    rdfs:label "GPT-5.3-Codex" ;
    :weights "closed" ;
    :releaseDate "2026-02-05"^^xsd:date ;
    :developedBy :L01 .
:M024 a sem:Actor, :Model ;
    rdfs:label "Claude Opus 4.6" ;
    :weights "closed" ;
    :releaseDate "2026-02-05"^^xsd:date ;
    :developedBy :L02 .
:M025 a sem:Actor, :Model ;
    rdfs:label "Gemini 3.1 Pro" ;
    :weights "closed" ;
    :releaseDate "2026-02-19"^^xsd:date ;
    :developedBy :L03 .
:M026 a sem:Actor, :Model ;
    rdfs:label "GPT-5.4" ;
    :weights "closed" ;
    :releaseDate "2026-03-05"^^xsd:date ;
    :developedBy :L01 .
:M027 a sem:Actor, :Model ;
    rdfs:label "Claude Mythos Preview" ;
    :weights "closed" ;
    :releaseDate "2026-04-07"^^xsd:date ;
    :developedBy :L02 .
:M028 a sem:Actor, :Model ;
    rdfs:label "LLaMA-65B" ;
    :weights "open_weight" ;
    :releaseDate "2023-02-24"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 5.50e23 .
:M029 a sem:Actor, :Model ;
    rdfs:label "Llama 2-70B" ;
    :weights "open_weight" ;
    :releaseDate "2023-07-18"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 8.10e23 .
:M030 a sem:Actor, :Model ;
    rdfs:label "Falcon-180B" ;
    :weights "open_weight" ;
    :releaseDate "2023-09-06"^^xsd:date ;
    :developedBy :L11 ;
    :trainingFlop 3.76e24 .
:M031 a sem:Actor, :Model ;
    rdfs:label "Mixtral 8x7B" ;
    :weights "open_weight" ;
    :releaseDate "2023-12-11"^^xsd:date ;
    :developedBy :L09 ;
    :trainingFlop 7.74e23 .
:M032 a sem:Actor, :Model ;
    rdfs:label "Llama 3-70B" ;
    :weights "open_weight" ;
    :releaseDate "2024-04-18"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 7.861e24 .
:M033 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-Coder-V2 236B" ;
    :weights "open_weight" ;
    :releaseDate "2024-06-17"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 1.2852e24 .
:M034 a sem:Actor, :Model ;
    rdfs:label "Llama 3.1-405B" ;
    :weights "open_weight" ;
    :releaseDate "2024-07-23"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 3.80e25 .
:M035 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-V2.5" ;
    :weights "open_weight" ;
    :releaseDate "2024-09-06"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 1.7892e24 .
:M036 a sem:Actor, :Model ;
    rdfs:label "Qwen2.5-72B" ;
    :weights "open_weight" ;
    :releaseDate "2024-09-19"^^xsd:date ;
    :developedBy :L07 ;
    :trainingFlop 7.80e24 .
:M037 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-V3" ;
    :weights "open_weight" ;
    :releaseDate "2024-12-24"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 3.30e24 .
:M038 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-R1" ;
    :weights "open_weight" ;
    :releaseDate "2025-01-20"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 3.50e24 .
:M039 a sem:Actor, :Model ;
    rdfs:label "Llama 4 Scout" ;
    :weights "open_weight" ;
    :releaseDate "2025-04-05"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 4.08e24 .
:M040 a sem:Actor, :Model ;
    rdfs:label "Llama 4 Maverick" ;
    :weights "open_weight" ;
    :releaseDate "2025-04-05"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 2.244e24 .
:M041 a sem:Actor, :Model ;
    rdfs:label "Llama 4 Behemoth" ;
    :weights "open_weight" ;
    :releaseDate "2025-04-05"^^xsd:date ;
    :developedBy :L05 ;
    :trainingFlop 5.184e25 .
:M042 a sem:Actor, :Model ;
    rdfs:label "Qwen3-235B-A22B" ;
    :weights "open_weight" ;
    :releaseDate "2025-04-29"^^xsd:date ;
    :developedBy :L07 ;
    :trainingFlop 4.752e24 .
:M043 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-R1 (May 2025)" ;
    :weights "open_weight" ;
    :releaseDate "2025-05-28"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 4.02e24 .
:M044 a sem:Actor, :Model ;
    rdfs:label "Kimi K2" ;
    :weights "open_weight" ;
    :releaseDate "2025-07-11"^^xsd:date ;
    :developedBy :L08 ;
    :trainingFlop 2.976e24 .
:M045 a sem:Actor, :Model ;
    rdfs:label "Qwen3-Coder-480B-A35B" ;
    :weights "open_weight" ;
    :releaseDate "2025-07-22"^^xsd:date ;
    :developedBy :L07 ;
    :trainingFlop 1.575e24 .
:M046 a sem:Actor, :Model ;
    rdfs:label "GLM-4.5" ;
    :weights "open_weight" ;
    :releaseDate "2025-08-05"^^xsd:date ;
    :developedBy :L10 ;
    :trainingFlop 4.42e24 .
:M047 a sem:Actor, :Model ;
    rdfs:label "gpt-oss-120b" ;
    :weights "open_weight" ;
    :releaseDate "2025-08-05"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 4.94e24 .
:M048 a sem:Actor, :Model ;
    rdfs:label "gpt-oss-20b" ;
    :weights "open_weight" ;
    :releaseDate "2025-08-05"^^xsd:date ;
    :developedBy :L01 ;
    :trainingFlop 5.49e23 .
:M049 a sem:Actor, :Model ;
    rdfs:label "LongCat-Flash" ;
    :weights "open_weight" ;
    :releaseDate "2025-09-01"^^xsd:date ;
    :developedBy :L14 ;
    :trainingFlop 3.726e24 .
:M050 a sem:Actor, :Model ;
    rdfs:label "Qwen3-Max" ;
    :weights "open_weight" ;
    :releaseDate "2025-09-05"^^xsd:date ;
    :developedBy :L07 ;
    :trainingFlop 1.512e25 .
:M051 a sem:Actor, :Model ;
    rdfs:label "GLM-4.6" ;
    :weights "open_weight" ;
    :releaseDate "2025-09-30"^^xsd:date ;
    :developedBy :L10 ;
    :trainingFlop 4.42e24 .
:M052 a sem:Actor, :Model ;
    rdfs:label "Ling-1T" ;
    :weights "open_weight" ;
    :releaseDate "2025-10-10"^^xsd:date ;
    :developedBy :L15 ;
    :trainingFlop 6.00e24 .
:M053 a sem:Actor, :Model ;
    rdfs:label "Kimi K2 Thinking" ;
    :weights "open_weight" ;
    :releaseDate "2025-11-06"^^xsd:date ;
    :developedBy :L08 ;
    :trainingFlop 4.20e24 .
:M054 a sem:Actor, :Model ;
    rdfs:label "Olmo 3" ;
    :weights "open_weight" ;
    :releaseDate "2025-11-20"^^xsd:date ;
    :developedBy :L13 ;
    :trainingFlop 1.10e24 .
:M055 a sem:Actor, :Model ;
    rdfs:label "GLM-4.7" ;
    :weights "open_weight" ;
    :releaseDate "2025-12-22"^^xsd:date ;
    :developedBy :L10 ;
    :trainingFlop 4.42e24 .
:M056 a sem:Actor, :Model ;
    rdfs:label "K-EXAONE" ;
    :weights "open_weight" ;
    :releaseDate "2025-12-31"^^xsd:date ;
    :developedBy :L17 ;
    :trainingFlop 1.52e24 .
:M057 a sem:Actor, :Model ;
    rdfs:label "Kimi K2.5" ;
    :weights "open_weight" ;
    :releaseDate "2026-02-02"^^xsd:date ;
    :developedBy :L08 ;
    :trainingFlop 5.80e24 .
:M058 a sem:Actor, :Model ;
    rdfs:label "GLM-5" ;
    :weights "open_weight" ;
    :releaseDate "2026-02-17"^^xsd:date ;
    :developedBy :L10 ;
    :trainingFlop 6.84e24 .
:M059 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-V4-Flash" ;
    :weights "open_weight" ;
    :releaseDate "2026-04-24"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 2.4960e24 .
:M060 a sem:Actor, :Model ;
    rdfs:label "DeepSeek-V4-Pro" ;
    :weights "open_weight" ;
    :releaseDate "2026-04-24"^^xsd:date ;
    :developedBy :L06 ;
    :trainingFlop 9.702e24 .
:M061 a sem:Actor, :Model ;
    rdfs:label "MiMo-V2.5-Pro" ;
    :weights "open_weight" ;
    :releaseDate "2026-04-27"^^xsd:date ;
    :developedBy :L16 ;
    :trainingFlop 6.804e24 .
:M062 a sem:Actor, :Model ;
    rdfs:label "Nemotron 3 Ultra" ;
    :weights "open_weight" ;
    :releaseDate "2026-06-04"^^xsd:date ;
    :developedBy :L12 ;
    :trainingFlop 6.60e24 .

:B01 a :Benchmark ; rdfs:label "METR Time Horizon 1.0" ; :version "1.0" ; :status "superseded" ; :created "2025-03" .
:B02 a :Benchmark ; rdfs:label "METR Time Horizon 1.1" ; :version "1.1" ; :status "active" ; :created "2026-01" .
:B03 a :Benchmark ; rdfs:label "METR Time Horizon 80pct 1.1" ; :version "1.1" ; :status "active" ; :created "2026-01" .
:B04 a :Benchmark ; rdfs:label "ARC-AGI 1" ; :version "1" ; :status "saturated" ; :created "2019-11" .
:B05 a :Benchmark ; rdfs:label "ARC-AGI 2" ; :version "2" ; :status "active" ; :created "2025-03" .
:B06 a :Benchmark ; rdfs:label "ARC-AGI 3" ; :version "3" ; :status "active" ; :created "2026-03" .
:B07 a :Benchmark ; rdfs:label "SWE-bench Verified" ; :version "Verified" ; :status "retiring_contaminated" ; :created "2024-08" .
:B08 a :Benchmark ; rdfs:label "SWE-bench Pro" ; :version "Pro" ; :status "active" ; :created "2025" .
:B09 a :Benchmark ; rdfs:label "Humanity's Last Exam 1" ; :version "1" ; :status "active" ; :created "2025-01" .
:B10 a :Benchmark ; rdfs:label "MMLU 1" ; :version "1" ; :status "saturated" ; :created "2020-09" .
:B11 a :Benchmark ; rdfs:label "CHC AGI Score 1" ; :version "1" ; :status "active" ; :created "2025-10" .
:B12 a :Benchmark ; rdfs:label "LifeSciBench 1" ; :version "1" ; :status "active" ; :created "2026-06-18" .

:P1 a :ParityCriterion ; rdfs:label "Long-horizon task completion, 50% reliability" ; :criterionType "performance_indicator" ; :evidenceGrade "A" .
:P2 a :ParityCriterion ; rdfs:label "Long-horizon task completion, 80% reliability" ; :criterionType "performance_indicator" ; :evidenceGrade "A" .
:P3 a :ParityCriterion ; rdfs:label "Novel-task abstraction at human cost" ; :criterionType "performance_indicator" ; :evidenceGrade "A" .
:P4 a :ParityCriterion ; rdfs:label "General cognitive capability, expert-judged" ; :criterionType "survey_construct" ; :evidenceGrade "C" .
:P5 a :ParityCriterion ; rdfs:label "Economic substitutability across occupations" ; :criterionType "socioeconomic" ; :evidenceGrade "C" .
:P6 a :ParityCriterion ; rdfs:label "Organisational match to neural computation" ; :criterionType "substrate_requirement" ; :evidenceGrade "D" .
:P7 a :ParityCriterion ; rdfs:label "Learning and energy efficiency" ; :criterionType "efficiency_constraint" ; :evidenceGrade "B" .

:E0001 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2019-02-14" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M002 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "0.053778" ; :unit "minutes" .
:E0002 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2019-02-14" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M002 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.0128" ; :unit "minutes" .
:E0003 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2020-05-28" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M003 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "0.144057" ; :unit "minutes" .
:E0004 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2020-05-28" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M003 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.056238" ; :unit "minutes" .
:E0005 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2022-03-15" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M004 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "0.599247" ; :unit "minutes" .
:E0006 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2022-03-15" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M004 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.25538" ; :unit "minutes" .
:E0007 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2023-03-14" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M005 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "3.987428" ; :unit "minutes" .
:E0008 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2023-03-14" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M005 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.889561" ; :unit "minutes" .
:E0009 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2023-11-06" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M006 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "4.044959" ; :unit "minutes" .
:E0010 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2023-11-06" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M006 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.783032" ; :unit "minutes" .
:E0011 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-03-04" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M007 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "3.952262" ; :unit "minutes" .
:E0012 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-03-04" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M007 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.638973" ; :unit "minutes" .
:E0013 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-04-09" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M008 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "3.732787" ; :unit "minutes" .
:E0014 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-04-09" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M008 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "0.927933" ; :unit "minutes" .
:E0015 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-05-13" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M009 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "6.991195" ; :unit "minutes" .
:E0016 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-05-13" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M009 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "1.267009" ; :unit "minutes" .
:E0017 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-06-20" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M010 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "11.395377" ; :unit "minutes" .
:E0018 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-06-20" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M010 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "1.671757" ; :unit "minutes" .
:E0019 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-09-12" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M011 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "20.326586" ; :unit "minutes" .
:E0020 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-09-12" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M011 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "4.420545" ; :unit "minutes" .
:E0021 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-10-22" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M012 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "20.522872" ; :unit "minutes" .
:E0022 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-10-22" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M012 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "2.595677" ; :unit "minutes" .
:E0023 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-12-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M013 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "38.831588" ; :unit "minutes" .
:E0024 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2024-12-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M013 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "7.090121" ; :unit "minutes" .
:E0025 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-02-24" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M014 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "60.388937" ; :unit "minutes" .
:E0026 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-02-24" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M014 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "12.09179" ; :unit "minutes" .
:E0027 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-04-16" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M015 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "119.732634" ; :unit "minutes" .
:E0028 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-04-16" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M015 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "29.981603" ; :unit "minutes" .
:E0029 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-05-22" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M016 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "100.366123" ; :unit "minutes" .
:E0030 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-05-22" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M016 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "20.429752" ; :unit "minutes" .
:E0031 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M017 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "100.472004" ; :unit "minutes" .
:E0032 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M017 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "23.455761" ; :unit "minutes" .
:E0033 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-08-07" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M018 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "203.012577" ; :unit "minutes" .
:E0034 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-08-07" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M018 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "38.312431" ; :unit "minutes" .
:E0035 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-18" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M019 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "224.325884" ; :unit "minutes" .
:E0036 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-18" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M019 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "54.142849" ; :unit "minutes" .
:E0037 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-19" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M020 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "223.714694" ; :unit "minutes" .
:E0038 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-19" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M020 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "50.632499" ; :unit "minutes" .
:E0039 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-24" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M021 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "292.994594" ; :unit "minutes" .
:E0040 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-24" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M021 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "49.430584" ; :unit "minutes" .
:E0041 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-12-11" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M022 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "352.249302" ; :unit "minutes" .
:E0042 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-12-11" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M022 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "66.002649" ; :unit "minutes" .
:E0043 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M023 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "349.530732" ; :unit "minutes" .
:E0044 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M023 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "54.739407" ; :unit "minutes" .
:E0045 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M024 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "718.80683" ; :unit "minutes" .
:E0046 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M024 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "69.874587" ; :unit "minutes" .
:E0047 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-19" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M025 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "384.147435" ; :unit "minutes" .
:E0048 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-19" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M025 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "89.801503" ; :unit "minutes" .
:E0049 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-03-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M026 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "341.735276" ; :unit "minutes" .
:E0050 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-03-05" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M026 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "53.877851" ; :unit "minutes" .
:E0051 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-04-07" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M027 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "1044.780145" ; :unit "minutes" .
:E0052 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-04-07" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    sem:hasActor :M027 ;
    :onBenchmark :B03 ;
    :bearsOn :P2 ;
    :value "185.911829" ; :unit "minutes" .
:E0053 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2018-06-11" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M001 .
:E0054 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2019-02-14" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M002 .
:E0055 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2020-05-28" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M003 .
:E0056 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2022-03-15" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M004 .
:E0057 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-03-14" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M005 .
:E0058 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-11-06" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M006 .
:E0059 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-03-04" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M007 .
:E0060 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-04-09" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M008 .
:E0061 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-05-13" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M009 .
:E0062 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-06-20" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M010 .
:E0063 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-09-12" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M011 .
:E0064 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-10-22" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M012 .
:E0065 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-12-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M013 .
:E0066 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-02-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M014 .
:E0067 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-04-16" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M015 .
:E0068 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-05-22" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M016 .
:E0069 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M017 .
:E0070 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-08-07" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M018 .
:E0071 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-11-18" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M019 .
:E0072 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-11-19" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M020 .
:E0073 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-11-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M021 .
:E0074 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-12-11" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M022 .
:E0075 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M023 .
:E0076 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-02-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M024 .
:E0077 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-02-19" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M025 .
:E0078 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-03-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M026 .
:E0079 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-04-07" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M027 .
:E0080 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-02-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M028 .
:E0081 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-07-18" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M029 .
:E0082 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-09-06" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M030 .
:E0083 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2023-12-11" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M031 .
:E0084 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-04-18" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M032 .
:E0085 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-06-17" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M033 .
:E0086 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-07-23" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M034 .
:E0087 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-09-06" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M035 .
:E0088 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-09-19" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M036 .
:E0089 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2024-12-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M037 .
:E0090 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-01-20" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M038 .
:E0091 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-04-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M039 .
:E0092 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-04-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M040 .
:E0093 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-04-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M041 .
:E0094 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-04-29" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M042 .
:E0095 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-05-28" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M043 .
:E0096 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-07-11" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M044 .
:E0097 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-07-22" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M045 .
:E0098 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M046 .
:E0099 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M047 .
:E0100 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-08-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M048 .
:E0101 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-09-01" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M049 .
:E0102 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-09-05" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M050 .
:E0103 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-09-30" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M051 .
:E0104 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-10-10" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M052 .
:E0105 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-11-06" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M053 .
:E0106 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-11-20" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M054 .
:E0107 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-12-22" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M055 .
:E0108 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2025-12-31" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M056 .
:E0109 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-02-02" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M057 .
:E0110 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-02-17" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M058 .
:E0111 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-04-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M059 .
:E0112 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-04-24" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M060 .
:E0113 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-04-27" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M061 .
:E0114 a sem:Event, :ModelRelease ;
    sem:hasTimeStamp "2026-06-04" ;
    prov:wasDerivedFrom :S026 ;
    :evidenceGrade "A" ;
    sem:hasActor :M062 .
:E0115 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-03" ;
    prov:wasDerivedFrom :S004 ;
    :evidenceGrade "A" ;
    :onBenchmark :B05 ;
    :bearsOn :P3 ;
    :value "54.2" ; :unit "percent" .
:E0116 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-03" ;
    prov:wasDerivedFrom :S004 ;
    :evidenceGrade "A" ;
    :onBenchmark :B05 ;
    :bearsOn :P3 ;
    :value "72.9" ; :unit "percent" .
:E0117 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-02-03" ;
    prov:wasDerivedFrom :S012 ;
    :evidenceGrade "A" ;
    :onBenchmark :B05 ;
    :bearsOn :P3 ;
    :value "24.0" ; :unit "percent" .
:E0118 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-03" ;
    prov:wasDerivedFrom :S006 ;
    :evidenceGrade "A" ;
    :onBenchmark :B06 ;
    :bearsOn :P3 ;
    :value "1.0" ; :unit "percent" .
:E0119 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-11-24" ;
    prov:wasDerivedFrom :S008 ;
    :evidenceGrade "A" ;
    sem:hasActor :M021 ;
    :onBenchmark :B07 ;
    :bearsOn :P1 ;
    :value "80.9" ; :unit "percent" .
:E0120 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S007 ;
    :evidenceGrade "A" ;
    :onBenchmark :B08 ;
    :bearsOn :P1 ;
    :value "61.5" ; :unit "percent" .
:E0121 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S009 ;
    :evidenceGrade "A" ;
    :onBenchmark :B09 ;
    :bearsOn :P4 ;
    :value "37.0" ; :unit "percent" .
:E0122 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2023-03-14" ;
    prov:wasDerivedFrom :S010 ;
    :evidenceGrade "B" ;
    sem:hasActor :M005 ;
    :onBenchmark :B11 ;
    :bearsOn :P4 ;
    :value "27" ; :unit "percent" .
:E0123 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2025-08-07" ;
    prov:wasDerivedFrom :S010 ;
    :evidenceGrade "B" ;
    sem:hasActor :M018 ;
    :onBenchmark :B11 ;
    :bearsOn :P4 ;
    :value "57" ; :unit "percent" .
:E0124 a sem:Event, :BenchmarkResult ;
    sem:hasTimeStamp "2026-06-18" ;
    prov:wasDerivedFrom :S027 ;
    :evidenceGrade "B" ;
    :onBenchmark :B12 ;
    :bearsOn :P4 ;
    :value "36.1" ; :unit "percent" .
:E0125 a sem:Event, :FieldExperiment ;
    sem:hasTimeStamp "2025-07" ;
    prov:wasDerivedFrom :S014 ;
    :evidenceGrade "A" ;
    :bearsOn :P5 ;
    :value "-19" ; :unit "percent" .
:E0126 a sem:Event, :FieldExperiment ;
    sem:hasTimeStamp "2025" ;
    prov:wasDerivedFrom :S015 ;
    :evidenceGrade "A" ;
    :bearsOn :P5 ;
    :value "26.08" ; :unit "percent" .
:E0127 a sem:Event, :FieldExperiment ;
    sem:hasTimeStamp "2023" ;
    prov:wasDerivedFrom :S016 ;
    :evidenceGrade "A" ;
    :bearsOn :P5 ;
    :value "12.2" ; :unit "percent" .
:E0128 a sem:Event, :FieldExperiment ;
    sem:hasTimeStamp "2023" ;
    prov:wasDerivedFrom :S016 ;
    :evidenceGrade "A" ;
    :bearsOn :P5 ;
    :value "-19" ; :unit "percent" .
:E0129 a sem:Event, :ElicitedBelief ;
    sem:hasTimeStamp "2023" ;
    prov:wasDerivedFrom :S013 ;
    :evidenceGrade "C" ;
    :bearsOn :P4 ;
    :value "2047" ; :unit "year" .
:E0130 a sem:Event, :ElicitedBelief ;
    sem:hasTimeStamp "2023" ;
    prov:wasDerivedFrom :S013 ;
    :evidenceGrade "C" ;
    :bearsOn :P5 ;
    :value "2116" ; :unit "year" .
:E0131 a sem:Event, :SubstrateEstimate ;
    sem:hasTimeStamp "2025" ;
    prov:wasDerivedFrom :S022 ;
    :evidenceGrade "D" ;
    :bearsOn :P6 ;
    :value "1e15" ; :unit "FLOP/s" .
:E0132 a sem:Event, :SubstrateEstimate ;
    sem:hasTimeStamp "2025" ;
    prov:wasDerivedFrom :S022 ;
    :evidenceGrade "D" ;
    :bearsOn :P6 ;
    :value "1e30" ; :unit "FLOP/s" .
:E0133 a sem:Event, :SubstrateEstimate ;
    sem:hasTimeStamp "2025" ;
    prov:wasDerivedFrom :S025 ;
    :evidenceGrade "B" ;
    :bearsOn :P6 ;
    :value "22.27" ; :unit "petabytes" .
:E0134 a sem:Event, :SubstrateEstimate ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S023 ;
    :evidenceGrade "C" ;
    :bearsOn :P6 .
:E0135 a sem:Event, :EfficiencyObservation ;
    sem:hasTimeStamp "2025" ;
    prov:wasDerivedFrom :S021 ;
    :evidenceGrade "A" ;
    :bearsOn :P7 ;
    :value "1e8" ; :unit "words" .
:E0136 a sem:Event, :MethodologyChange ;
    sem:hasTimeStamp "2026-01" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "228" ; :unit "tasks" .
:E0137 a sem:Event, :CorrectionEvent ;
    sem:hasTimeStamp "2026-03-03" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    :onBenchmark :B02 ;
    :bearsOn :P1 .
:E0138 a sem:Event, :ContaminationFinding ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S007 ;
    :evidenceGrade "B" ;
    :onBenchmark :B07 ;
    :bearsOn :P1 .
:E0139 a sem:Event, :ContaminationFinding ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S017 ;
    :evidenceGrade "A" ;
    :value "50" ; :unit "percent" .
:E0140 a sem:Event, :RewardHackingFinding ;
    sem:hasTimeStamp "2026-05" ;
    prov:wasDerivedFrom :S003 ;
    :evidenceGrade "B" ;
    sem:hasActor :M024 ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "80" ; :unit "percent" .
:E0141 a sem:Event, :RewardHackingFinding ;
    sem:hasTimeStamp "2026-05" ;
    prov:wasDerivedFrom :S003 ;
    :evidenceGrade "B" ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "16" ; :unit "percent" .
:E0142 a sem:Event, :MeasurementCeiling ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S001 ;
    :evidenceGrade "A" ;
    :onBenchmark :B02 ;
    :bearsOn :P1 ;
    :value "16" ; :unit "hours" .
:E0143 a sem:Event, :ReplicationFailure ;
    sem:hasTimeStamp "2026-02" ;
    prov:wasDerivedFrom :S014 ;
    :evidenceGrade "A" ;
    :bearsOn :P5 .
:E0144 a sem:Event, :InstabilityFinding ;
    sem:hasTimeStamp "2026" ;
    prov:wasDerivedFrom :S024 ;
    :evidenceGrade "A" .

:S001 a prov:Entity ; rdfs:label "METR, Time Horizon 1.1 dataset (benchmark_results_1_1.yaml)" ; :venueClass "lab_release" .
:S002 a prov:Entity ; rdfs:label "Kwa et al., Measuring AI Ability to Complete Long Tasks" ; :venueClass "preprint" .
:S003 a prov:Entity ; rdfs:label "METR, Frontier Risk Report (February to March 2026)" ; :venueClass "lab_release" .
:S004 a prov:Entity ; rdfs:label "Land, Modality-Driven Search with Holistic Trace Judging for ARC-AGI-2" ; :venueClass "preprint" .
:S005 a prov:Entity ; rdfs:label "Chollet et al., ARC-AGI-2" ; :venueClass "preprint" .
:S006 a prov:Entity ; rdfs:label "Chollet et al., ARC-AGI-3" ; :venueClass "preprint" .
:S007 a prov:Entity ; rdfs:label "Scale AI, SWE-Bench Pro public leaderboard" ; :venueClass "vendor" .
:S008 a prov:Entity ; rdfs:label "Jimenez et al., SWE-bench: Can Language Models Resolve Real-World GitHub Issues?" ; :venueClass "peer_reviewed" .
:S009 a prov:Entity ; rdfs:label "Phan et al., Humanity's Last Exam" ; :venueClass "peer_reviewed" .
:S010 a prov:Entity ; rdfs:label "Hendrycks et al., A Definition of AGI" ; :venueClass "preprint" .
:S011 a prov:Entity ; rdfs:label "LeGris et al., H-ARC human baseline" ; :venueClass "preprint" .
:S012 a prov:Entity ; rdfs:label "ARC Prize Foundation, ARC Prize 2025 Technical Report" ; :venueClass "preprint" .
:S013 a prov:Entity ; rdfs:label "Grace et al., Thousands of AI Authors on the Future of AI" ; :venueClass "peer_reviewed" .
:S014 a prov:Entity ; rdfs:label "Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity" ; :venueClass "preprint" .
:S015 a prov:Entity ; rdfs:label "Cui et al., Effects of Generative AI on High-Skilled Work" ; :venueClass "peer_reviewed" .
:S016 a prov:Entity ; rdfs:label "Dell'Acqua et al., Navigating the Jagged Technological Frontier" ; :venueClass "peer_reviewed" .
:S017 a prov:Entity ; rdfs:label "Akhtar et al., When AI Benchmarks Plateau" ; :venueClass "preprint" .
:S018 a prov:Entity ; rdfs:label "Radford et al., Improving Language Understanding by Generative Pre-Training" ; :venueClass "lab_release" .
:S019 a prov:Entity ; rdfs:label "Radford et al., Language Models are Unsupervised Multitask Learners" ; :venueClass "lab_release" .
:S020 a prov:Entity ; rdfs:label "Brown et al., Language Models are Few-Shot Learners" ; :venueClass "peer_reviewed" .
:S021 a prov:Entity ; rdfs:label "Warstadt et al., Findings of the BabyLM Challenge" ; :venueClass "preprint" .
:S022 a prov:Entity ; rdfs:label "Zanichelli et al., State of Brain Emulation Report 2025" ; :venueClass "preprint" .
:S023 a prov:Entity ; rdfs:label "Google Research, Google Research embarks on effort to map a mouse brain" ; :venueClass "lab_release" .
:S024 a prov:Entity ; rdfs:label "PERSIST: Persistent Instability in LLM Personality Measurements" ; :venueClass "peer_reviewed" .
:S025 a prov:Entity ; rdfs:label "Nowinski, From the Synaptome to the Connectome: Data Bigness Estimation for the Human Connectome at the Nanoscale" ; :venueClass "peer_reviewed" .
:S026 a prov:Entity ; rdfs:label "Epoch AI, AI Models dataset / training-compute fields, with OWID historical export" ; :venueClass "curated_db" .
:S027 a prov:Entity ; rdfs:label "OpenAI, Introducing LifeSciBench" ; :venueClass "lab_release" .

:M001 :developedBy :L01 .
:M002 :developedBy :L01 .
:M003 :developedBy :L01 .
:M004 :developedBy :L01 .
:M005 :developedBy :L01 .
:M006 :developedBy :L01 .
:M007 :developedBy :L02 .
:M008 :developedBy :L01 .
:M009 :developedBy :L01 .
:M010 :developedBy :L02 .
:M011 :developedBy :L01 .
:M012 :developedBy :L02 .
:M013 :developedBy :L01 .
:M014 :developedBy :L02 .
:M015 :developedBy :L01 .
:M016 :developedBy :L02 .
:M017 :developedBy :L02 .
:M018 :developedBy :L01 .
:M019 :developedBy :L03 .
:M020 :developedBy :L01 .
:M021 :developedBy :L02 .
:M022 :developedBy :L01 .
:M023 :developedBy :L01 .
:M024 :developedBy :L02 .
:M025 :developedBy :L03 .
:M026 :developedBy :L01 .
:M027 :developedBy :L02 .
:M028 :developedBy :L05 .
:M029 :developedBy :L05 .
:M030 :developedBy :L11 .
:M031 :developedBy :L09 .
:M032 :developedBy :L05 .
:M033 :developedBy :L06 .
:M034 :developedBy :L05 .
:M035 :developedBy :L06 .
:M036 :developedBy :L07 .
:M037 :developedBy :L06 .
:M038 :developedBy :L06 .
:M039 :developedBy :L05 .
:M040 :developedBy :L05 .
:M041 :developedBy :L05 .
:M042 :developedBy :L07 .
:M043 :developedBy :L06 .
:M044 :developedBy :L08 .
:M045 :developedBy :L07 .
:M046 :developedBy :L10 .
:M047 :developedBy :L01 .
:M048 :developedBy :L01 .
:M049 :developedBy :L14 .
:M050 :developedBy :L07 .
:M051 :developedBy :L10 .
:M052 :developedBy :L15 .
:M053 :developedBy :L08 .
:M054 :developedBy :L13 .
:M055 :developedBy :L10 .
:M056 :developedBy :L17 .
:M057 :developedBy :L08 .
:M058 :developedBy :L10 .
:M059 :developedBy :L06 .
:M060 :developedBy :L06 .
:M061 :developedBy :L16 .
:M062 :developedBy :L12 .
:M002 :successorOf :M001 .
:M003 :successorOf :M002 .
:M004 :successorOf :M003 .
:M005 :successorOf :M004 .
:M006 :successorOf :M005 .
:M008 :successorOf :M006 .
:M009 :successorOf :M008 .
:M018 :successorOf :M009 .
:M020 :successorOf :M018 .
:M022 :successorOf :M020 .
:M023 :successorOf :M022 .
:M026 :successorOf :M023 .
:M013 :successorOf :M011 .
:M015 :successorOf :M013 .
:M010 :successorOf :M007 .
:M012 :successorOf :M010 .
:M014 :successorOf :M012 .
:M016 :successorOf :M014 .
:M017 :successorOf :M016 .
:M021 :successorOf :M017 .
:M024 :successorOf :M021 .
:M027 :successorOf :M024 .
:M025 :successorOf :M019 .
:M029 :successorOf :M028 .
:M032 :successorOf :M029 .
:M034 :successorOf :M032 .
:M039 :successorOf :M034 .
:M040 :successorOf :M039 .
:M041 :successorOf :M040 .
:M035 :successorOf :M033 .
:M037 :successorOf :M035 .
:M038 :successorOf :M037 .
:M043 :successorOf :M038 .
:M059 :successorOf :M043 .
:M060 :successorOf :M059 .
:M042 :successorOf :M036 .
:M045 :successorOf :M042 .
:M050 :successorOf :M045 .
:M053 :successorOf :M044 .
:M057 :successorOf :M053 .
:M051 :successorOf :M046 .
:M055 :successorOf :M051 .
:M058 :successorOf :M055 .
:M047 :successorOf :M048 .
:B02 :supersedes :B01 .
:B05 :supersedes :B04 .
:B06 :supersedes :B05 .
:B08 :supersedes :B07 .
:B01 :measures :P1 .
:B02 :measures :P1 .
:B03 :measures :P2 .
:B04 :measures :P3 .
:B05 :measures :P3 .
:B06 :measures :P3 .
:B07 :measures :P1 .
:B08 :measures :P1 .
:B09 :measures :P4 .
:B10 :measures :P4 .
:B11 :measures :P4 .
:B12 :measures :P4 .
:M002 :evaluatedOn :B02 .
:M002 :evaluatedOn :B03 .
:M003 :evaluatedOn :B02 .
:M003 :evaluatedOn :B03 .
:M004 :evaluatedOn :B02 .
:M004 :evaluatedOn :B03 .
:M005 :evaluatedOn :B02 .
:M005 :evaluatedOn :B03 .
:M006 :evaluatedOn :B02 .
:M006 :evaluatedOn :B03 .
:M007 :evaluatedOn :B02 .
:M007 :evaluatedOn :B03 .
:M008 :evaluatedOn :B02 .
:M008 :evaluatedOn :B03 .
:M009 :evaluatedOn :B02 .
:M009 :evaluatedOn :B03 .
:M010 :evaluatedOn :B02 .
:M010 :evaluatedOn :B03 .
:M011 :evaluatedOn :B02 .
:M011 :evaluatedOn :B03 .
:M012 :evaluatedOn :B02 .
:M012 :evaluatedOn :B03 .
:M013 :evaluatedOn :B02 .
:M013 :evaluatedOn :B03 .
:M014 :evaluatedOn :B02 .
:M014 :evaluatedOn :B03 .
:M015 :evaluatedOn :B02 .
:M015 :evaluatedOn :B03 .
:M016 :evaluatedOn :B02 .
:M016 :evaluatedOn :B03 .
:M017 :evaluatedOn :B02 .
:M017 :evaluatedOn :B03 .
:M018 :evaluatedOn :B02 .
:M018 :evaluatedOn :B03 .
:M019 :evaluatedOn :B02 .
:M019 :evaluatedOn :B03 .
:M020 :evaluatedOn :B02 .
:M020 :evaluatedOn :B03 .
:M021 :evaluatedOn :B02 .
:M021 :evaluatedOn :B03 .
:M022 :evaluatedOn :B02 .
:M022 :evaluatedOn :B03 .
:M023 :evaluatedOn :B02 .
:M023 :evaluatedOn :B03 .
:M024 :evaluatedOn :B02 .
:M024 :evaluatedOn :B03 .
:M025 :evaluatedOn :B02 .
:M025 :evaluatedOn :B03 .
:M026 :evaluatedOn :B02 .
:M026 :evaluatedOn :B03 .
:M027 :evaluatedOn :B02 .
:M027 :evaluatedOn :B03 .
:M021 :evaluatedOn :B07 .
:M005 :evaluatedOn :B11 .
:M018 :evaluatedOn :B11 .
:E0001 prov:wasDerivedFrom :S001 .
:E0001 :bearsOn :P1 .
:E0002 prov:wasDerivedFrom :S001 .
:E0002 :bearsOn :P2 .
:E0003 prov:wasDerivedFrom :S001 .
:E0003 :bearsOn :P1 .
:E0004 prov:wasDerivedFrom :S001 .
:E0004 :bearsOn :P2 .
:E0005 prov:wasDerivedFrom :S001 .
:E0005 :bearsOn :P1 .
:E0006 prov:wasDerivedFrom :S001 .
:E0006 :bearsOn :P2 .
:E0007 prov:wasDerivedFrom :S001 .
:E0007 :bearsOn :P1 .
:E0008 prov:wasDerivedFrom :S001 .
:E0008 :bearsOn :P2 .
:E0009 prov:wasDerivedFrom :S001 .
:E0009 :bearsOn :P1 .
:E0010 prov:wasDerivedFrom :S001 .
:E0010 :bearsOn :P2 .
:E0011 prov:wasDerivedFrom :S001 .
:E0011 :bearsOn :P1 .
:E0012 prov:wasDerivedFrom :S001 .
:E0012 :bearsOn :P2 .
:E0013 prov:wasDerivedFrom :S001 .
:E0013 :bearsOn :P1 .
:E0014 prov:wasDerivedFrom :S001 .
:E0014 :bearsOn :P2 .
:E0015 prov:wasDerivedFrom :S001 .
:E0015 :bearsOn :P1 .
:E0016 prov:wasDerivedFrom :S001 .
:E0016 :bearsOn :P2 .
:E0017 prov:wasDerivedFrom :S001 .
:E0017 :bearsOn :P1 .
:E0018 prov:wasDerivedFrom :S001 .
:E0018 :bearsOn :P2 .
:E0019 prov:wasDerivedFrom :S001 .
:E0019 :bearsOn :P1 .
:E0020 prov:wasDerivedFrom :S001 .
:E0020 :bearsOn :P2 .
:E0021 prov:wasDerivedFrom :S001 .
:E0021 :bearsOn :P1 .
:E0022 prov:wasDerivedFrom :S001 .
:E0022 :bearsOn :P2 .
:E0023 prov:wasDerivedFrom :S001 .
:E0023 :bearsOn :P1 .
:E0024 prov:wasDerivedFrom :S001 .
:E0024 :bearsOn :P2 .
:E0025 prov:wasDerivedFrom :S001 .
:E0025 :bearsOn :P1 .
:E0026 prov:wasDerivedFrom :S001 .
:E0026 :bearsOn :P2 .
:E0027 prov:wasDerivedFrom :S001 .
:E0027 :bearsOn :P1 .
:E0028 prov:wasDerivedFrom :S001 .
:E0028 :bearsOn :P2 .
:E0029 prov:wasDerivedFrom :S001 .
:E0029 :bearsOn :P1 .
:E0030 prov:wasDerivedFrom :S001 .
:E0030 :bearsOn :P2 .
:E0031 prov:wasDerivedFrom :S001 .
:E0031 :bearsOn :P1 .
:E0032 prov:wasDerivedFrom :S001 .
:E0032 :bearsOn :P2 .
:E0033 prov:wasDerivedFrom :S001 .
:E0033 :bearsOn :P1 .
:E0034 prov:wasDerivedFrom :S001 .
:E0034 :bearsOn :P2 .
:E0035 prov:wasDerivedFrom :S001 .
:E0035 :bearsOn :P1 .
:E0036 prov:wasDerivedFrom :S001 .
:E0036 :bearsOn :P2 .
:E0037 prov:wasDerivedFrom :S001 .
:E0037 :bearsOn :P1 .
:E0038 prov:wasDerivedFrom :S001 .
:E0038 :bearsOn :P2 .
:E0039 prov:wasDerivedFrom :S001 .
:E0039 :bearsOn :P1 .
:E0040 prov:wasDerivedFrom :S001 .
:E0040 :bearsOn :P2 .
:E0041 prov:wasDerivedFrom :S001 .
:E0041 :bearsOn :P1 .
:E0042 prov:wasDerivedFrom :S001 .
:E0042 :bearsOn :P2 .
:E0043 prov:wasDerivedFrom :S001 .
:E0043 :bearsOn :P1 .
:E0044 prov:wasDerivedFrom :S001 .
:E0044 :bearsOn :P2 .
:E0045 prov:wasDerivedFrom :S001 .
:E0045 :bearsOn :P1 .
:E0046 prov:wasDerivedFrom :S001 .
:E0046 :bearsOn :P2 .
:E0047 prov:wasDerivedFrom :S001 .
:E0047 :bearsOn :P1 .
:E0048 prov:wasDerivedFrom :S001 .
:E0048 :bearsOn :P2 .
:E0049 prov:wasDerivedFrom :S001 .
:E0049 :bearsOn :P1 .
:E0050 prov:wasDerivedFrom :S001 .
:E0050 :bearsOn :P2 .
:E0051 prov:wasDerivedFrom :S001 .
:E0051 :bearsOn :P1 .
:E0052 prov:wasDerivedFrom :S001 .
:E0052 :bearsOn :P2 .
:E0053 prov:wasDerivedFrom :S026 .
:E0054 prov:wasDerivedFrom :S026 .
:E0055 prov:wasDerivedFrom :S026 .
:E0056 prov:wasDerivedFrom :S026 .
:E0057 prov:wasDerivedFrom :S026 .
:E0058 prov:wasDerivedFrom :S026 .
:E0059 prov:wasDerivedFrom :S026 .
:E0060 prov:wasDerivedFrom :S026 .
:E0061 prov:wasDerivedFrom :S026 .
:E0062 prov:wasDerivedFrom :S026 .
:E0063 prov:wasDerivedFrom :S026 .
:E0064 prov:wasDerivedFrom :S026 .
:E0065 prov:wasDerivedFrom :S026 .
:E0066 prov:wasDerivedFrom :S026 .
:E0067 prov:wasDerivedFrom :S026 .
:E0068 prov:wasDerivedFrom :S026 .
:E0069 prov:wasDerivedFrom :S026 .
:E0070 prov:wasDerivedFrom :S026 .
:E0071 prov:wasDerivedFrom :S026 .
:E0072 prov:wasDerivedFrom :S026 .
:E0073 prov:wasDerivedFrom :S026 .
:E0074 prov:wasDerivedFrom :S026 .
:E0075 prov:wasDerivedFrom :S026 .
:E0076 prov:wasDerivedFrom :S026 .
:E0077 prov:wasDerivedFrom :S026 .
:E0078 prov:wasDerivedFrom :S026 .
:E0079 prov:wasDerivedFrom :S026 .
:E0080 prov:wasDerivedFrom :S026 .
:E0081 prov:wasDerivedFrom :S026 .
:E0082 prov:wasDerivedFrom :S026 .
:E0083 prov:wasDerivedFrom :S026 .
:E0084 prov:wasDerivedFrom :S026 .
:E0085 prov:wasDerivedFrom :S026 .
:E0086 prov:wasDerivedFrom :S026 .
:E0087 prov:wasDerivedFrom :S026 .
:E0088 prov:wasDerivedFrom :S026 .
:E0089 prov:wasDerivedFrom :S026 .
:E0090 prov:wasDerivedFrom :S026 .
:E0091 prov:wasDerivedFrom :S026 .
:E0092 prov:wasDerivedFrom :S026 .
:E0093 prov:wasDerivedFrom :S026 .
:E0094 prov:wasDerivedFrom :S026 .
:E0095 prov:wasDerivedFrom :S026 .
:E0096 prov:wasDerivedFrom :S026 .
:E0097 prov:wasDerivedFrom :S026 .
:E0098 prov:wasDerivedFrom :S026 .
:E0099 prov:wasDerivedFrom :S026 .
:E0100 prov:wasDerivedFrom :S026 .
:E0101 prov:wasDerivedFrom :S026 .
:E0102 prov:wasDerivedFrom :S026 .
:E0103 prov:wasDerivedFrom :S026 .
:E0104 prov:wasDerivedFrom :S026 .
:E0105 prov:wasDerivedFrom :S026 .
:E0106 prov:wasDerivedFrom :S026 .
:E0107 prov:wasDerivedFrom :S026 .
:E0108 prov:wasDerivedFrom :S026 .
:E0109 prov:wasDerivedFrom :S026 .
:E0110 prov:wasDerivedFrom :S026 .
:E0111 prov:wasDerivedFrom :S026 .
:E0112 prov:wasDerivedFrom :S026 .
:E0113 prov:wasDerivedFrom :S026 .
:E0114 prov:wasDerivedFrom :S026 .
:E0115 prov:wasDerivedFrom :S004 .
:E0115 :bearsOn :P3 .
:E0116 prov:wasDerivedFrom :S004 .
:E0116 :bearsOn :P3 .
:E0117 prov:wasDerivedFrom :S012 .
:E0117 :bearsOn :P3 .
:E0118 prov:wasDerivedFrom :S006 .
:E0118 :bearsOn :P3 .
:E0119 prov:wasDerivedFrom :S008 .
:E0119 :bearsOn :P1 .
:E0120 prov:wasDerivedFrom :S007 .
:E0120 :bearsOn :P1 .
:E0121 prov:wasDerivedFrom :S009 .
:E0121 :bearsOn :P4 .
:E0122 prov:wasDerivedFrom :S010 .
:E0122 :bearsOn :P4 .
:E0123 prov:wasDerivedFrom :S010 .
:E0123 :bearsOn :P4 .
:E0124 prov:wasDerivedFrom :S027 .
:E0124 :bearsOn :P4 .
:E0125 prov:wasDerivedFrom :S014 .
:E0125 :bearsOn :P5 .
:E0126 prov:wasDerivedFrom :S015 .
:E0126 :bearsOn :P5 .
:E0127 prov:wasDerivedFrom :S016 .
:E0127 :bearsOn :P5 .
:E0128 prov:wasDerivedFrom :S016 .
:E0128 :bearsOn :P5 .
:E0129 prov:wasDerivedFrom :S013 .
:E0129 :bearsOn :P4 .
:E0130 prov:wasDerivedFrom :S013 .
:E0130 :bearsOn :P5 .
:E0131 prov:wasDerivedFrom :S022 .
:E0131 :bearsOn :P6 .
:E0132 prov:wasDerivedFrom :S022 .
:E0132 :bearsOn :P6 .
:E0133 prov:wasDerivedFrom :S025 .
:E0133 :bearsOn :P6 .
:E0134 prov:wasDerivedFrom :S023 .
:E0134 :bearsOn :P6 .
:E0135 prov:wasDerivedFrom :S021 .
:E0135 :bearsOn :P7 .
:E0136 prov:wasDerivedFrom :S001 .
:E0136 :bearsOn :P1 .
:E0137 prov:wasDerivedFrom :S001 .
:E0137 :bearsOn :P1 .
:E0138 prov:wasDerivedFrom :S007 .
:E0138 :bearsOn :P1 .
:E0139 prov:wasDerivedFrom :S017 .
:E0140 prov:wasDerivedFrom :S003 .
:E0140 :bearsOn :P1 .
:E0141 prov:wasDerivedFrom :S003 .
:E0141 :bearsOn :P1 .
:E0142 prov:wasDerivedFrom :S001 .
:E0142 :bearsOn :P1 .
:E0143 prov:wasDerivedFrom :S014 .
:E0143 :bearsOn :P5 .
:E0144 prov:wasDerivedFrom :S024 .


==> anc/model/data/join_intersections.csv <==
group,n_models,compute_only,horizon_only,both,neither
all,62,36,19,7,0
closed,27,1,19,7,0
open_weight,35,35,0,0,0


==> anc/model/data/labs.csv <==
lab_id,name,country,founded
L01,OpenAI,USA,2015
L02,Anthropic,USA,2021
L03,Google DeepMind,UK/USA,2010
L04,xAI,USA,2023
L05,Meta AI,USA,2013
L06,DeepSeek,China,2023
L07,Alibaba (Qwen),China,2023
L08,Moonshot AI (Kimi),China,2023
L09,Mistral AI,France,2023
L10,Zhipu AI (GLM),China,2019
L11,TII,UAE,2020
L12,NVIDIA,USA,1993
L13,Allen Institute for AI,USA,2014
L14,Meituan (LongCat),China,2010
L15,Ant Group (Ling),China,2014
L16,Xiaomi (MiMo),China,2010
L17,LG AI Research,South Korea,2020


==> anc/model/data/literature_sources.csv <==
research_id,authors,year,title,venue,peer_reviewed,identifier,url,measurement_direction,relevance
R001,Grace et al.,2025,Thousands of AI Authors on the Future of AI,Journal of Artificial Intelligence Research 84,yes,10.1613/jair.1.19087,https://doi.org/10.1613/jair.1.19087,forecasting,"Peer-reviewed survey of 2,778 AI researchers; motivates operational targets and uncertainty."
R002,Grace et al.,2018,When Will AI Exceed Human Performance? Evidence from AI Experts,Journal of Artificial Intelligence Research 62:729-754,yes,10.1613/jair.1.11222,https://doi.org/10.1613/jair.1.11222,forecasting,Earlier peer-reviewed expert-forecast baseline and target-definition example.
R003,Keller et al.,2026,Expanding the AI Evaluation Toolbox with Statistical Models,NIST AI 800-3,no,10.6028/NIST.AI.800-3,https://doi.org/10.6028/NIST.AI.800-3,estimands_uncertainty,Distinguishes fixed-benchmark from generalized accuracy and models item and trial variation.
R004,Amironesei et al.,2025,Assessing Risks and Impacts of AI: Pilot Evaluation Report,NIST AI 700-2,no,10.6028/NIST.AI.700-2,https://doi.org/10.6028/NIST.AI.700-2,system_field_evaluation,"Connects model testing, red teaming and field testing through measurement trees."
R005,Rao et al.,2026,Challenges to the Monitoring of Deployed AI Systems,NIST AI 800-4,no,10.6028/NIST.AI.800-4,https://doi.org/10.6028/NIST.AI.800-4,post_deployment,"Organizes functionality, operational, human-factors, security, compliance and impact monitoring."
R006,Epoch AI,2026,AI Models dataset and documentation,Living curated database,no,Epoch-AI-Models,https://epoch.ai/data/ai-models-documentation,resource_frontier,Primary public source for many training-compute estimates; living rather than frozen by default.
R007,Kwa et al.,2025,Measuring AI Ability to Complete Long Tasks,arXiv:2503.14499,no,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,duration_reliability,Introduces task-completion horizons grounded in human task duration.
R008,METR,2026,Time Horizon 1.1,Public dataset and methodology release,no,METR-TH1.1,https://metr.org/time-horizons/,duration_reliability,"Documents revisions, uncertainty, task changes and measurement ceilings."
R009,Ho et al.,2025,A Rosetta Stone for AI Benchmarks,arXiv:2512.00193,no,arXiv:2512.00193,https://arxiv.org/abs/2512.00193,anchored_linking,Stitches benchmark records onto a common statistical capability scale.
R010,Habba et al.,2026,Growing Pains: Extensible and Efficient LLM Benchmarking via Fixed Parameter Calibration,arXiv:2604.12843,no,arXiv:2604.12843,https://arxiv.org/abs/2604.12843,anchored_linking,Multidimensional IRT with fixed parameters and anchor items across many models.
R011,Perlitz et al.,2024,Do These LLM Benchmarks Agree? Fixing Benchmark Evaluation with BenchBench,arXiv:2407.13696,no,arXiv:2407.13696,https://arxiv.org/abs/2407.13696,anchored_linking,Tests benchmark agreement rather than assuming rankings are interchangeable.
R012,Li et al.,2025,Adaptive Testing for LLM Evaluation: A Psychometric Alternative to Static Benchmarks,arXiv:2511.04689,no,arXiv:2511.04689,https://arxiv.org/abs/2511.04689,adaptive_testing,"IRT-based adaptive testing, item diagnostics and lower item exposure."
R013,Jiang et al.,2026,Can We Trust Item Response Theory for AI Evaluation?,arXiv:2607.15190,no,arXiv:2607.15190,https://arxiv.org/abs/2607.15190,anchored_linking,Simulation study of when AI benchmark data regimes make IRT estimates unreliable.
R014,Kolen and Brennan,2014,"Test Equating, Scaling, and Linking: Methods and Practices","Springer, 3rd edition",yes,10.1007/978-1-4939-0317-7,https://doi.org/10.1007/978-1-4939-0317-7,anchored_linking,Canonical reference for common-item and common-person linking designs.
R015,Hernandez-Orallo,2017,Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement,Artificial Intelligence Review 48:397-447,yes,10.1007/s10462-016-9505-7,https://doi.org/10.1007/s10462-016-9505-7,construct_validity,Frames AI evaluation as ability measurement conditioned on task and context.
R016,Binette and Reiter,2024,Improving the Validity and Practical Usefulness of AI/ML Evaluations Using an Estimands Framework,arXiv:2406.10366,no,arXiv:2406.10366,https://arxiv.org/abs/2406.10366,estimands_uncertainty,Argues that evaluation claims should state the target estimand and evaluation population.
R017,Card et al.,2020,With Little Power Comes Great Responsibility,EMNLP 2020:9263-9274,yes,10.18653/v1/2020.emnlp-main.745,https://aclanthology.org/2020.emnlp-main.745/,study_design,Power analysis and underpowered evaluation designs in NLP.
R018,Lior et al.,2025,ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments,Findings of EMNLP 2025,yes,10.18653/v1/2025.findings-emnlp.594,https://aclanthology.org/2025.findings-emnlp.594/,protocol_reliability,Treats prompt-preserving perturbations and repeated trials as part of the measurement design.
R019,Yang et al.,2026,"When the Judge Changes, So Does the Measurement: Auditing LLM-as-Judge Reliability",arXiv:2607.08535,no,arXiv:2607.08535,https://arxiv.org/abs/2607.08535,judge_reliability,Shows that evaluator replacement and correlated judge errors can move reported measurements.
R020,Tosato et al.,2026,"Persistent Instability in LLM's Personality Measurements: Effects of Scale, Reasoning, and Conversation History","AAAI 2026, 40(44):37961-37969",yes,10.1609/aaai.v40i44.41133,https://doi.org/10.1609/aaai.v40i44.41133,protocol_reliability,Documents instability in repeated behavioral measurements across scale and prompting conditions.
R021,White et al.,2024,"LiveBench: A Challenging, Contamination-Free LLM Benchmark",arXiv:2406.19314,no,arXiv:2406.19314,https://arxiv.org/abs/2406.19314,dynamic_streams,"Frequently refreshed, objective, recent-source evaluation stream."
R022,Zhao et al.,2025,MMLU-CF: A Contamination-free Multi-task Language Understanding Benchmark,ACL 2025,yes,10.18653/v1/2025.acl-long.656,https://aclanthology.org/2025.acl-long.656/,dynamic_streams,Uses public validation and private test sets to expose contamination-related rank changes.
R023,Phan et al.,2026,A Benchmark of Expert-Level Academic Questions to Assess AI Capabilities,Nature 649:1139-1146,yes,10.1038/s41586-025-09962-4,https://doi.org/10.1038/s41586-025-09962-4,dynamic_streams,Expert-created frontier benchmark with public/private items and planned renewal.
R024,Zhai et al.,2026,HLE-Verified: A Systematic Verification and Structured Revision of Humanity's Last Exam,arXiv:2602.13964,no,arXiv:2602.13964,https://arxiv.org/abs/2602.13964,dynamic_streams,Shows that item verification and revision can materially change reported accuracy.
R025,Akhtar et al.,2026,When AI Benchmarks Plateau: A Systematic Study of Benchmark Saturation,arXiv:2602.16763,no,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,dynamic_streams,Preprint study of saturation across 60 language-model benchmarks.
R026,Liang et al.,2023,Holistic Evaluation of Language Models,Transactions on Machine Learning Research,yes,arXiv:2211.09110,https://arxiv.org/abs/2211.09110,multidimensional,Standardized multi-metric evaluation across common scenarios and systems.
R027,Wijk et al.,2025,RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts,"ICML 2025, PMLR 267",yes,PMLR:v267/wijk25a,https://proceedings.mlr.press/v267/wijk25a.html,elicitation_envelope,Open-ended research-engineering tasks with human experts and matched time budgets.
R028,Chan et al.,2024,MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering,arXiv:2410.07095,no,arXiv:2410.07095,https://arxiv.org/abs/2410.07095,elicitation_envelope,"Kaggle-based tasks with human baselines, scaffolds and resource analysis."
R029,Starace et al.,2025,PaperBench: Evaluating AI's Ability to Replicate AI Research,"ICML 2025, PMLR 267",yes,PMLR:v267/starace25a,https://proceedings.mlr.press/v267/starace25a.html,elicitation_envelope,"Long-form research replication with hierarchical, author-validated rubrics."
R030,Liu et al.,2026,BRIDGE: Predicting Human Task Completion Time From Model Performance,arXiv:2602.07267,no,arXiv:2602.07267,https://arxiv.org/abs/2602.07267,duration_reliability,Links latent item difficulty to human task completion time through an IRT model.
R031,Ho et al.,2024,Algorithmic Progress in Language Models,NeurIPS 2024,yes,10.52202/079017-1856,https://proceedings.neurips.cc/paper_files/paper/2024/hash/6b066da6a23bc55f9b887e7298102884-Abstract-Conference.html,resource_frontier,Separates algorithmic efficiency from increased training compute.
R032,Snell et al.,2024,Scaling LLM Test-Time Compute Optimally Can Be More Effective Than Scaling Model Parameters,arXiv:2408.03314,no,arXiv:2408.03314,https://arxiv.org/abs/2408.03314,resource_frontier,Shows that inference budget and allocation strategy can change achieved performance.
R033,MLCommons,2025,MLPerf Power benchmark and measurement framework,MLCommons measurement programme,no,MLPerf-Power,https://mlcommons.org/2025/03/ml-commons-power-hpca/,resource_frontier,Provides system-level power and energy measurement conventions.
R034,"Brynjolfsson, Li and Raymond",2025,Generative AI at Work,Quarterly Journal of Economics 140(2):889-942,yes,10.1093/qje/qjae044,https://doi.org/10.1093/qje/qjae044,field_outcomes,Large workplace study of customer-support productivity.
R035,Cui et al.,2026,The Effects of Generative AI on High-Skilled Work: Evidence from Three Field Experiments with Software Developers,Management Science,yes,10.1287/mnsc.2025.00535,https://doi.org/10.1287/mnsc.2025.00535,field_outcomes,"Three field experiments across 4,867 software developers."
R036,Dell'Acqua et al.,2026,Navigating the Jagged Technological Frontier,Organization Science 37(2):403-423,yes,10.1287/orsc.2025.21838,https://doi.org/10.1287/orsc.2025.21838,field_outcomes,Preregistered experiment showing gains inside and losses outside a task frontier.
R037,Becker et al.,2025,Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity,arXiv:2507.09089,no,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,field_outcomes,Randomized study in which experienced developers were slower with the tested tools.
R038,Romero-Alvarado et al.,2026,Capabilities Ain't All You Need: Measuring Propensities in AI,arXiv:2602.18182,no,arXiv:2602.18182,https://arxiv.org/abs/2602.18182,propensity_profiles,Formalizes non-monotonic behavioral propensities separately from capability.
R039,Mazeika et al.,2024,HarmBench: A Standardized Evaluation Framework for Automated Red Teaming and Robust Refusal,"ICML 2024, PMLR 235",yes,PMLR:v235/mazeika24a,https://proceedings.mlr.press/v235/mazeika24a.html,propensity_profiles,Standardizes adversarial safety and refusal evaluation.
R040,Chollet et al.,2025,ARC-AGI-2: A New Challenge for Frontier AI Reasoning Systems,arXiv:2505.11831,no,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,interactive_transfer,Novel-task abstraction benchmark with human cost and changing protocols.
R041,Wan et al.,2025,The 2025 Foundation Model Transparency Index,arXiv:2512.10169,no,arXiv:2512.10169,https://arxiv.org/abs/2512.10169,provenance_replication,Systematic transparency audit; compute and data remain weakly disclosed.
R042,Mitchell et al.,2019,Model Cards for Model Reporting,ACM FAT* 2019,yes,10.1145/3287560.3287596,https://doi.org/10.1145/3287560.3287596,provenance_replication,"Standardizes documentation of uses, limitations and evaluation conditions."
R043,Gebru et al.,2021,Datasheets for Datasets,Communications of the ACM 64(12):86-92,yes,10.1145/3458723,https://doi.org/10.1145/3458723,provenance_replication,"Standardizes dataset provenance, composition and maintenance documentation."
R044,"Lebo, Sahoo and McGuinness",2013,PROV-O: The PROV Ontology,W3C Recommendation,no,W3C-PROV-O,https://www.w3.org/TR/prov-o/,provenance_replication,Web-standard provenance vocabulary used by the supporting graph.
R045,van Hage et al.,2011,Design and Use of the Simple Event Model,Journal of Web Semantics 9(2):128-136,yes,10.1016/j.websem.2011.03.003,https://doi.org/10.1016/j.websem.2011.03.003,provenance_replication,Event vocabulary used by the supporting semantic infrastructure.
R046,Chiang et al.,2024,Chatbot Arena: An Open Platform for Evaluating LLMs by Human Preference,"ICML 2024, PMLR 235",yes,PMLR:v235/chiang24b,https://proceedings.mlr.press/v235/chiang24b.html,human_preference,Large-scale pairwise human-preference measurement with explicit uncertainty.
R047,Maia Polo et al.,2024,tinyBenchmarks: Evaluating LLMs with Fewer Examples,"ICML 2024, PMLR 235",yes,PMLR:v235/maia-polo24a,https://proceedings.mlr.press/v235/maia-polo24a.html,adaptive_testing,Efficient benchmark estimation using psychometric item selection.
R048,Biderman et al.,2023,Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling,"ICML 2023, PMLR 202",yes,PMLR:v202/biderman23a,https://proceedings.mlr.press/v202/biderman23a.html,sentinel_panels,Controlled checkpoints and training trajectories for longitudinal measurement.
R049,Rivera et al.,2026,Item Response Theory for AI Safety,arXiv:2608.05086,no,arXiv:2608.05086,https://arxiv.org/abs/2608.05086,propensity_profiles,Uses multi-factor psychometric models across safety benchmarks and illustrates efficient item selection and model auditing.
R050,Casabianca and Beiting-Parrish,2026,Correcting Human Labels for Rater Effects in AI Evaluation: An Item Response Theory Approach,arXiv:2602.22585,no,arXiv:2602.22585,https://arxiv.org/abs/2602.22585,human_preference,Shows how rater severity and centrality can be separated from output quality with multifaceted psychometric models.
R051,Zhuang et al.,2025,Position: AI Evaluation Should Learn from How We Test Humans,"ICML 2025, PMLR 267",yes,PMLR:v267/zhuang25e,https://proceedings.mlr.press/v267/zhuang25e.html,psychometric_design,"Argues for adaptive, item-characterized evaluation and explicit latent-ability measurement rather than fixed aggregate scores."
R052,Wei et al.,2025,Position: Human Baselines in Model Evaluations Need Rigor and Transparency,"ICML 2025, PMLR 267",yes,PMLR:v267/wei25s,https://proceedings.mlr.press/v267/wei25s.html,human_baselines,Meta-reviews human baselines in foundation-model evaluations and provides design and reporting requirements for human-AI comparisons.
R053,Xiao et al.,2023,Evaluating Evaluation Metrics: A Framework for Analyzing NLG Evaluation Metrics using Measurement Theory,EMNLP 2023,yes,10.18653/v1/2023.emnlp-main.676,https://aclanthology.org/2023.emnlp-main.676/,construct_validity,"Formalizes reliability, validity and measurement error for evaluation metrics and illustrates how metric claims can conflate constructs."
R054,Alaa et al.,2025,Position: Medical Large Language Model Benchmarks Should Prioritize Construct Validity,"ICML 2025, PMLR 267",yes,PMLR:v267/alaa25a,https://proceedings.mlr.press/v267/alaa25a.html,construct_validity,Demonstrates empirically that benchmark scores can fail to support the real-world construct claims attached to them and argues for validation against target tasks.
R055,Mousavi et al.,2026,"Garbage In, Reasoning Out? Why Benchmark Scores are Unreliable and What to Do About It",Findings of EACL 2026,yes,10.18653/v1/2026.findings-eacl.89,https://aclanthology.org/2026.findings-eacl.89/,construct_validity,"Audits benchmark items and shows score sensitivity to structural, semantic and phrasing artifacts, motivating process and item-level validity checks."
R056,"Chen, Pusarla and Ray",2025,DyCodeEval: Dynamic Benchmarking of Reasoning Capabilities in Code Large Language Models Under Data Contamination,"ICML 2025, PMLR 267",yes,PMLR:v267/chen25ba,https://proceedings.mlr.press/v267/chen25ba.html,dynamic_streams,Uses dynamically generated semantically equivalent programming problems to reduce contamination dependence while preserving underlying task logic.


==> anc/model/data/measurement_designs.csv <==
design_id,direction,primary_observable,minimum_design,representative_programmes,research_source_ids,designed_anchors,human_baseline,resource_budget,repeated_runs,independent_programmes,current_audit_status,forecast_value
X01,Anchored common-scale calibration,Comparable capability estimates across instrument versions,"Common models and/or items spanning score range, model families and access regimes; pre-specified linking model; uncertainty on both axes",Rosetta Stone; fixed-parameter calibration; formal test linking,"R009,R010,R011,R013,R014,R017",yes,conditional,conditional,yes,yes,Current bridges are small and incidental rather than deliberately designed.,Preserves longitudinal meaning when benchmarks are revised or replaced.
X02,Repeated open-weight sentinel panel,"Change on stable, inspectable systems repeatedly evaluated across versions",Frozen open-weight sentinels; versioned inference stack; repeated reruns; artifact retention; broad capability coverage,Pythia-style checkpoints; HELM-style common panels,"R026,R048",yes,conditional,yes,yes,yes,The audit has 35 open-weight compute records but no METR p50 records for them.,Creates the repeated joint observations needed to separate model change from instrument change.
X03,Capability elicitation envelope,Best achieved performance as a response surface over configuration and budget,"Record model build, scaffold, tools, tokens, time, retries, judge, pass@k and the full outcome distribution together",RE-Bench; MLE-bench; PaperBench; controlled CAISI evaluations,"R027,R028,R029",conditional,yes,yes,yes,conditional,"The empirical graph stores point results, not configuration-level response surfaces.",Separates intrinsic model evidence from the effort used to elicit it.
X04,Resource-performance frontier,"Performance, latency, cost and energy under matched resource budgets",Training and inference FLOP/tokens; hardware; latency; energy; monetary cost; uncertainty; Pareto analysis at matched quality,Epoch AI; algorithmic-efficiency studies; test-time compute; MLPerf Power,"R006,R031,R032,R033,R048",conditional,conditional,yes,yes,conditional,"Training compute is partially observed; inference cost, latency and energy are not jointly recorded.","Decomposes progress into scaling, algorithms, inference spending and system efficiency."
X05,Task-duration by reliability curve,"Success probability across task duration, attempts and time budgets","Full success curve with confidence intervals, human-duration distribution, task mixture, repeated trials and matched budgets",METR Time Horizon; RE-Bench; BRIDGE,"R007,R008,R027,R030",conditional,yes,yes,yes,conditional,The event graph contains p50/p80 summaries but not the full reliability surface.,Prevents a single threshold from hiding tail risk and repeated-attempt effects.
X06,Dynamic contamination-resistant streams,"Performance on fresh, private, retired and repaired item cohorts",Timestamped item provenance; pre-registration; rolling/private cohorts; retirement policy; anchors after revision,LiveBench; MMLU-CF; HLE; HLE-Verified,"R021,R022,R023,R024,R025",yes,conditional,conditional,yes,conditional,"Contamination and correction events are recorded, but no repeated fresh-item panel is joined to the sample.","Separates capability change from exposure, memorisation and item repair."
X07,Field and workflow outcomes,"Causal productivity, quality, errors, adoption and heterogeneous effects",Randomisation or defensible counterfactual; explicit workflow and human-AI configuration; task boundaries; replication,"Customer support, consulting, software engineering and open-source field studies","R004,R034,R035,R036,R037",no,yes,conditional,yes,yes,Four field events from three programmes cannot identify a general deployment effect.,Tests whether laboratory capability translates into real organisational outcomes.
X08,Novel transfer and interactive generalisation,"Adaptation to unseen rules, environments and feedback",Hidden generators; interactive episodes; sample efficiency; intervention budget; explicit transfer split; human baseline,ARC-AGI-2 and related adaptive environments,R040,conditional,yes,yes,yes,conditional,Interactive-transfer evidence is sparse and protocols change across benchmark generations.,Measures transfer that static accuracy suites systematically under-observe.
X09,Multi-lab replication and assertion-level provenance,"Between-programme variance, correction history and selective disclosure",Shared protocols; independent reruns; assertion-level provenance; versioned model/data cards; explicit disclosure model,PROV-O; Simple Event Model; Model Cards; Datasheets; FMTI,"R041,R042,R043,R044,R045",conditional,conditional,conditional,yes,yes,Most substantive events come from one programme and only one explicit replication-failure event is represented.,Makes source dependence and missing-not-at-random disclosure part of forecast uncertainty.


==> anc/model/data/measurement_directions.csv <==
direction_id,layer,direction,primary_observable,minimum_design,representative_programmes,research_source_ids,public_longitudinal_record,model_level_joinability,protocol_control,external_validity,current_readiness,forecast_role,current_audit_status,forecast_value,main_failure_addressed
D01,Measurement scale,Anchored common-scale calibration,Latent capability and instrument difficulty on a linked scale,"Common models and/or items deliberately spanning capability, family and score range; pre-specified link; uncertainty on both axes; invariance diagnostics",Rosetta Stone; Growing Pains; BenchBench; formal test linking,"R009,R010,R011,R013,R014,R017",1,1,2,1,2,longitudinal scale,"Two small, incidental bridges are available; neither was designed as a calibration panel.",Prevents benchmark succession from being mistaken for capability acceleration.,benchmark drift
D02,Measurement scale,Repeated open-weight sentinel panel,Change on inspectable systems repeatedly evaluated across instrument versions,Stable open-weight sentinels; frozen inference stack; repeated reruns; versioned prompts and artifacts; broad capability coverage,Pythia-style checkpoints; HELM-style common panels,"R026,R048",0,3,3,1,1,bridge infrastructure,The sample has 35 open-weight compute records but no METR p50 observations for those systems.,Creates joint observations and separates instrument change from model change.,missing joins
D03,System at use,Capability elicitation envelope,"Best achieved performance as a function of scaffold, tools, attempts and inference budget","Model build, scaffold, tools, tokens, time, retries, judge, pass@k and full outcome distribution reported together",RE-Bench; MLE-bench; PaperBench; controlled CAISI evaluations,"R027,R028,R029",1,2,3,2,2,elicited capability,The graph stores point results but not configuration-level elicitation surfaces.,Avoids treating one prompt or scaffold as an intrinsic property of the base model.,protocol dependence
D04,Resources,Resource-performance frontier,"Performance, cost, latency and energy under training and inference budgets",Training FLOP with uncertainty; inference tokens/FLOP; hardware; latency; energy; cost; matched quality targets; Pareto analysis,Epoch AI; algorithmic-progress studies; test-time compute; MLPerf Power,"R006,R031,R032,R033,R048",2,2,2,2,2,progression decomposition,"Training compute is known for 43/62 systems; inference compute, cost and energy are not jointly recorded.","Separates scaling, algorithms and inference spending as mechanisms of measured progress.",resource confounding
D05,Behavior,Task-duration by reliability curve,"Probability of success across task duration, attempts and time budgets",Full success curve rather than p50 alone; uncertainty; human-duration distribution; task mixture; repeated runs and matched budgets,METR Time Horizon; RE-Bench; BRIDGE,"R007,R008,R027,R030",3,2,2,2,2,agentic reliability,"Twenty-six systems have p50 observations, mostly from one programme; the full curve is not in the event graph.",Turns a headline horizon into an interpretable reliability surface.,threshold compression
D06,Instrument lifecycle,Dynamic contamination-resistant streams,"Performance on fresh, private, retired and repaired item cohorts",Timestamped item provenance; pre-registration; rolling cohorts; private holdout; retirement policy; anchor-based re-linking after revision,LiveBench; MMLU-CF; HLE; HLE-Verified,"R021,R022,R023,R024,R025,R056",2,2,2,1,2,fresh capability evidence,The graph records contamination and corrections but not a repeated fresh-item panel.,"Distinguishes capability gain from exposure, memorisation and item repair.",contamination and saturation
D07,Protocol,Stochastic protocol and judge reliability,"Within-configuration variance and sensitivity to prompts, trials and evaluator versions",Repeated trials; prompt-preserving perturbations; judge ensembles or human checks; variance components; frozen evaluator versions,ReliableEval; NIST GLMM evaluation; judge audits; repeated-behavior studies,"R003,R018,R019,R020",1,3,3,2,2,measurement reliability,"Protocol, judge and repeated-run distributions are not jointly represented in the current empirical tables.",Propagates run-to-run and evaluator uncertainty instead of reporting a single deterministic score.,stochastic and judge error
D08,Behavior,Multidimensional capability and propensity profile,"A vector of abilities, propensities and item difficulties rather than one aggregate score",Construct map; item diagnostics; factor/IRT checks; subgroup invariance; safety and behavioral dimensions; adaptive item selection,HELM; ability-oriented evaluation; propensity profiles; HarmBench; IRT for AI safety,"R012,R013,R015,R026,R038,R039,R047,R049,R051",2,2,2,2,2,capability-risk profile,The graph contains heterogeneous criteria but does not estimate a validated multidimensional latent structure.,Represents uneven capability and risk without forcing them onto one leaderboard axis.,construct compression
D09,Generalisation,Novel transfer and interactive generalisation,"Adaptation to unseen rules, environments and feedback rather than rehearsed task families",Hidden generators; interactive episodes; sample efficiency; intervention budget; human baseline; explicit transfer split,ARC-AGI-2 and related interactive or adaptive benchmarks,R040,1,1,2,2,1,generalisation evidence,ARC-style events are sparse and protocols change across benchmark generations.,Measures transfer that static accuracy suites systematically under-observe.,task-family overfitting
D10,Deployment,Field and workflow outcomes,"Causal productivity, quality, error, adoption and distributional effects in real work",Randomisation or defensible counterfactual; task boundaries; human-AI configuration; outcome heterogeneity; independent replication,"Customer support, software engineering, consulting and open-source field studies","R004,R034,R035,R036,R037",2,1,2,3,2,external outcome,The graph has four field events from three programmes and cannot identify a general deployment effect.,Links laboratory capability claims to economic and organisational consequences.,external-validity gap
D11,Provenance,Multi-lab replication and assertion-level provenance,"Between-programme variance, correction history and selective-disclosure structure",Shared protocols; independent reruns; assertion-level provenance; model cards; dataset sheets; explicit disclosure model,PROV-O; Simple Event Model; Model Cards; Datasheets; FMTI,"R041,R042,R043,R044,R045",2,2,2,2,1,source-dependence control,Seventy-three percent of substantive events are associated with METR and only one explicit replication-failure event is represented.,Makes source dependence and missing-not-at-random disclosure part of uncertainty.,source concentration
D12,Statistical target,Explicit estimands and variance decomposition,"The population, item universe, trial distribution and effect actually being estimated",Pre-specified estimand; item and trial sampling model; variance components; model-family clustering; power and sensitivity analysis,NIST AI 800-3; estimands framework; power analysis,"R003,R016,R017",1,3,3,2,2,statistical estimand,Most source records report point metrics without an explicit item or trial superpopulation.,Aligns confidence intervals with the claim a forecast intends to extrapolate.,mis-specified uncertainty
D13,Forecast and deployment,Post-deployment monitoring and forecast backtesting,"Drift, incidents, realized outcomes and calibration of earlier probabilistic predictions","Frozen forecast registry; proper scoring rules; interval coverage; versioned endpoint; monitoring across functionality, operations, humans, security and impact",JAIR expert surveys; NIST ARIA; NIST AI 800-4,"R001,R002,R004,R005",1,1,2,3,1,forecast validation,"Criteria contain survey medians, but the package has no complete registry linking forecasts to later versioned outcomes.",Tests whether the whole measurement-plus-forecast pipeline remains calibrated after instruments change.,unvalidated extrapolation
D14,Human interaction,Human-rater and preference calibration,"Comparative usefulness or quality after separating model, prompt and rater effects",Randomized pairings; rater identifiers and repeated judgments; severity/centrality model; prompt-population definition; temporal recalibration,Chatbot Arena; multifaceted Rasch or rater-effect models,"R046,R050",3,2,2,3,2,human utility signal,"Human-preference evidence is not joined to rater effects, prompt drift or the audited resource records.",Prevents changing rater pools and prompt populations from masquerading as model progress.,rater and population drift
D15,Human interaction,Matched human-reference calibration,"A distribution of human performance under the same task, time, tools and scoring conditions used for AI systems","Pre-specified participant population and expertise; matched task access, tools and time budgets; repeated observations; uncertainty intervals; transparent exclusions",Rigorous human-baseline protocols; METR task-duration studies; RE-Bench,"R007,R027,R028,R030,R052",1,2,3,3,2,human-reference threshold,"Human durations appear in the horizon record, but a general matched human-reference panel is not joined across the audited capability measures.","Makes claims such as human-level or superhuman performance depend on an explicit, reproducible human reference distribution rather than a floating threshold.",human baseline mismatch
D16,Statistical target,Construct-validity triangulation,Evidence that an evaluation operationalizes the claimed capability rather than benchmark-specific artifacts,Construct map; convergent and discriminant evidence across instruments; criterion links to realistic outcomes; item/process audits; sensitivity to nuisance variation,Measurement-theory audits; psychometric validation; domain benchmark validation,"R015,R051,R053,R054,R055",1,2,3,3,2,claim validity,The event graph preserves benchmark identity and revisions but does not establish that heterogeneous benchmark scores instantiate one common frontier-capability construct.,Separates progress on an instrument from progress on the scientific construct a forecast intends to extrapolate.,construct validity


==> anc/model/data/metr_th11.csv <==
name,release_date,p50,p50_lo,p50_hi,p80,p80_lo,p80_hi
GPT-2,2019-02-14,0.053778,0.009994,0.141825,0.0128,0.001589,0.068612
GPT-3,2020-05-28,0.144057,0.093319,0.221209,0.056238,0.034813,0.105813
GPT-3.5,2022-03-15,0.599247,0.255148,1.115905,0.25538,0.141649,0.492933
GPT-4,2023-03-14,3.987428,1.93292,7.995283,0.889561,0.342984,2.523746
GPT-4 1106,2023-11-06,4.044959,1.866859,8.443226,0.783032,0.276599,2.358414
Claude 3 Opus,2024-03-04,3.952262,1.706313,8.76484,0.638973,0.190491,2.118276
GPT-4 Turbo,2024-04-09,3.732787,1.980046,6.736613,0.927933,0.428277,2.196806
GPT-4o,2024-05-13,6.991195,4.001482,12.905741,1.267009,0.562997,3.01517
Claude 3.5 Sonnet,2024-06-20,11.395377,5.489734,22.384214,1.671757,0.57927,4.573519
o1-preview,2024-09-12,20.326586,11.716193,33.379877,4.420545,2.012646,8.912444
Claude 3.5 Sonnet (New),2024-10-22,20.522872,10.144026,40.82028,2.595677,0.89379,7.363864
o1,2024-12-05,38.831588,21.164512,64.95249,7.090121,3.036033,16.640636
Claude 3.7 Sonnet,2025-02-24,60.388937,33.006168,104.226017,12.09179,4.575608,28.889879
o3,2025-04-16,119.732634,74.615398,190.943818,29.981603,15.127348,57.823511
Claude Opus 4,2025-05-22,100.366123,59.994073,163.454074,20.429752,8.483125,41.937268
Claude Opus 4.1,2025-08-05,100.472004,59.272391,159.451918,23.455761,10.538456,47.785951
GPT-5,2025-08-07,203.012577,112.641357,405.551565,38.312431,19.184874,70.093125
Gemini 3 Pro,2025-11-18,224.325884,139.565157,379.235434,54.142849,25.650451,103.295501
GPT-5.1-Codex-Max,2025-11-19,223.714694,134.31077,396.206723,50.632499,27.30204,88.365435
Claude Opus 4.5,2025-11-24,292.994594,161.717714,623.704698,49.430584,20.660485,104.641318
GPT-5.2,2025-12-11,352.249302,198.067494,815.177445,66.002649,31.665111,131.730719
GPT-5.3-Codex,2026-02-05,349.530732,194.913134,816.351994,54.739407,22.361504,122.058963
Claude Opus 4.6,2026-02-05,718.80683,316.685725,3633.786163,69.874587,27.026521,170.437873
Gemini 3.1 Pro,2026-02-19,384.147435,233.50073,694.750898,89.801503,52.025934,158.618017
GPT-5.4,2026-03-05,341.735276,186.581591,768.779526,53.877851,23.957027,108.679232
Claude Mythos Preview (early),2026-04-07,1044.780145,508.876789,3304.261235,185.911829,97.30292,398.514614


==> anc/model/data/model_observability.csv <==
model_id,name,lab_id,weights,release_date,training_compute,metr_p50,metr_p80,any_capability_result,non_metr_capability_result,peer_reviewed_measurement
M001,GPT-1,L01,closed,2018-06-11,1,0,0,0,0,0
M002,GPT-2,L01,closed,2019-02-14,1,1,1,1,0,0
M003,GPT-3,L01,closed,2020-05-28,1,1,1,1,0,0
M004,GPT-3.5,L01,closed,2022-03-15,1,1,1,1,0,0
M005,GPT-4,L01,closed,2023-03-14,1,1,1,1,1,0
M006,GPT-4 1106,L01,closed,2023-11-06,0,1,1,1,0,0
M007,Claude 3 Opus,L02,closed,2024-03-04,0,1,1,1,0,0
M008,GPT-4 Turbo,L01,closed,2024-04-09,0,1,1,1,0,0
M009,GPT-4o,L01,closed,2024-05-13,0,1,1,1,0,0
M010,Claude 3.5 Sonnet,L02,closed,2024-06-20,1,1,1,1,0,0
M011,o1-preview,L01,closed,2024-09-12,0,1,1,1,0,0
M012,Claude 3.5 Sonnet (New),L02,closed,2024-10-22,0,1,1,1,0,0
M013,o1,L01,closed,2024-12-05,0,1,1,1,0,0
M014,Claude 3.7 Sonnet,L02,closed,2025-02-24,1,1,1,1,0,0
M015,o3,L01,closed,2025-04-16,0,1,1,1,0,0
M016,Claude Opus 4,L02,closed,2025-05-22,0,1,1,1,0,0
M017,Claude Opus 4.1,L02,closed,2025-08-05,0,1,1,1,0,0
M018,GPT-5,L01,closed,2025-08-07,1,1,1,1,1,0
M019,Gemini 3 Pro,L03,closed,2025-11-18,0,1,1,1,0,0
M020,GPT-5.1-Codex-Max,L01,closed,2025-11-19,0,1,1,1,0,0
M021,Claude Opus 4.5,L02,closed,2025-11-24,0,1,1,1,1,1
M022,GPT-5.2,L01,closed,2025-12-11,0,1,1,1,0,0
M023,GPT-5.3-Codex,L01,closed,2026-02-05,0,1,1,1,0,0
M024,Claude Opus 4.6,L02,closed,2026-02-05,0,1,1,1,0,0
M025,Gemini 3.1 Pro,L03,closed,2026-02-19,0,1,1,1,0,0
M026,GPT-5.4,L01,closed,2026-03-05,0,1,1,1,0,0
M027,Claude Mythos Preview,L02,closed,2026-04-07,0,1,1,1,0,0
M028,LLaMA-65B,L05,open_weight,2023-02-24,1,0,0,0,0,0
M029,Llama 2-70B,L05,open_weight,2023-07-18,1,0,0,0,0,0
M030,Falcon-180B,L11,open_weight,2023-09-06,1,0,0,0,0,0
M031,Mixtral 8x7B,L09,open_weight,2023-12-11,1,0,0,0,0,0
M032,Llama 3-70B,L05,open_weight,2024-04-18,1,0,0,0,0,0
M033,DeepSeek-Coder-V2 236B,L06,open_weight,2024-06-17,1,0,0,0,0,0
M034,Llama 3.1-405B,L05,open_weight,2024-07-23,1,0,0,0,0,0
M035,DeepSeek-V2.5,L06,open_weight,2024-09-06,1,0,0,0,0,0
M036,Qwen2.5-72B,L07,open_weight,2024-09-19,1,0,0,0,0,0
M037,DeepSeek-V3,L06,open_weight,2024-12-24,1,0,0,0,0,0
M038,DeepSeek-R1,L06,open_weight,2025-01-20,1,0,0,0,0,0
M039,Llama 4 Scout,L05,open_weight,2025-04-05,1,0,0,0,0,0
M040,Llama 4 Maverick,L05,open_weight,2025-04-05,1,0,0,0,0,0
M041,Llama 4 Behemoth,L05,open_weight,2025-04-05,1,0,0,0,0,0
M042,Qwen3-235B-A22B,L07,open_weight,2025-04-29,1,0,0,0,0,0
M043,DeepSeek-R1 (May 2025),L06,open_weight,2025-05-28,1,0,0,0,0,0
M044,Kimi K2,L08,open_weight,2025-07-11,1,0,0,0,0,0
M045,Qwen3-Coder-480B-A35B,L07,open_weight,2025-07-22,1,0,0,0,0,0
M046,GLM-4.5,L10,open_weight,2025-08-05,1,0,0,0,0,0
M047,gpt-oss-120b,L01,open_weight,2025-08-05,1,0,0,0,0,0
M048,gpt-oss-20b,L01,open_weight,2025-08-05,1,0,0,0,0,0
M049,LongCat-Flash,L14,open_weight,2025-09-01,1,0,0,0,0,0
M050,Qwen3-Max,L07,open_weight,2025-09-05,1,0,0,0,0,0
M051,GLM-4.6,L10,open_weight,2025-09-30,1,0,0,0,0,0
M052,Ling-1T,L15,open_weight,2025-10-10,1,0,0,0,0,0
M053,Kimi K2 Thinking,L08,open_weight,2025-11-06,1,0,0,0,0,0
M054,Olmo 3,L13,open_weight,2025-11-20,1,0,0,0,0,0
M055,GLM-4.7,L10,open_weight,2025-12-22,1,0,0,0,0,0
M056,K-EXAONE,L17,open_weight,2025-12-31,1,0,0,0,0,0
M057,Kimi K2.5,L08,open_weight,2026-02-02,1,0,0,0,0,0
M058,GLM-5,L10,open_weight,2026-02-17,1,0,0,0,0,0
M059,DeepSeek-V4-Flash,L06,open_weight,2026-04-24,1,0,0,0,0,0
M060,DeepSeek-V4-Pro,L06,open_weight,2026-04-24,1,0,0,0,0,0
M061,MiMo-V2.5-Pro,L16,open_weight,2026-04-27,1,0,0,0,0,0
M062,Nemotron 3 Ultra,L12,open_weight,2026-06-04,1,0,0,0,0,0


==> anc/model/data/models.csv <==
model_id,name,lab_id,release_date,release_decimal,years_since_gpt1,weights,parameters,parameter_source,training_flop,flop_source,flop_status,log10_training_flop,compute_doublings_since_gpt1
M001,GPT-1,L01,2018-06-11,2018.441,0.0,closed,1.17e8,S018,1.758e19,S026,epoch_owid,19.245,0.0
M002,GPT-2,L01,2019-02-14,2019.12,0.679,closed,1.5e9,S019,1.920e21,S026,epoch_owid,21.283,6.77
M003,GPT-3,L01,2020-05-28,2020.405,1.964,closed,1.75e11,S020,3.14e23,"S020,S026",confident,23.497,14.12
M004,GPT-3.5,L01,2022-03-15,2022.2,3.759,closed,,,2.578e24,S026,epoch_owid,24.411,17.16
M005,GPT-4,L01,2023-03-14,2023.197,4.756,closed,,,2.1e25,S026,epoch_owid,25.322,20.19
M006,GPT-4 1106,L01,2023-11-06,2023.846,5.405,closed,,,,,needs_lookup,,
M007,Claude 3 Opus,L02,2024-03-04,2024.172,5.731,closed,,,,,needs_lookup,,
M008,GPT-4 Turbo,L01,2024-04-09,2024.271,5.83,closed,,,,,needs_lookup,,
M009,GPT-4o,L01,2024-05-13,2024.364,5.923,closed,,,,,needs_lookup,,
M010,Claude 3.5 Sonnet,L02,2024-06-20,2024.468,6.027,closed,,,2.700e25,S026,epoch_owid,25.431,20.55
M011,o1-preview,L01,2024-09-12,2024.698,6.257,closed,,,,,needs_lookup,,
M012,Claude 3.5 Sonnet (New),L02,2024-10-22,2024.808,6.367,closed,,,,,needs_lookup,,
M013,o1,L01,2024-12-05,2024.928,6.487,closed,,,,,needs_lookup,,
M014,Claude 3.7 Sonnet,L02,2025-02-24,2025.148,6.707,closed,,,3.35e25,S026,epoch_owid,25.525,20.86
M015,o3,L01,2025-04-16,2025.287,6.846,closed,,,,,needs_lookup,,
M016,Claude Opus 4,L02,2025-05-22,2025.386,6.945,closed,,,,,needs_lookup,,
M017,Claude Opus 4.1,L02,2025-08-05,2025.591,7.15,closed,,,,,needs_lookup,,
M018,GPT-5,L01,2025-08-07,2025.597,7.156,closed,,,6.60e25,S026,epoch_owid,25.82,21.84
M019,Gemini 3 Pro,L03,2025-11-18,2025.879,7.438,closed,,,,,needs_lookup,,
M020,GPT-5.1-Codex-Max,L01,2025-11-19,2025.882,7.441,closed,,,,,needs_lookup,,
M021,Claude Opus 4.5,L02,2025-11-24,2025.895,7.454,closed,,,,,needs_lookup,,
M022,GPT-5.2,L01,2025-12-11,2025.942,7.501,closed,,,,,needs_lookup,,
M023,GPT-5.3-Codex,L01,2026-02-05,2026.096,7.655,closed,,,,,needs_lookup,,
M024,Claude Opus 4.6,L02,2026-02-05,2026.096,7.655,closed,,,,,needs_lookup,,
M025,Gemini 3.1 Pro,L03,2026-02-19,2026.134,7.693,closed,,,,,needs_lookup,,
M026,GPT-5.4,L01,2026-03-05,2026.172,7.731,closed,,,,,needs_lookup,,
M027,Claude Mythos Preview,L02,2026-04-07,2026.263,7.822,closed,,,,,needs_lookup,,
M028,LLaMA-65B,L05,2023-02-24,2023.148,4.707,open_weight,6.5e10,S026,5.50e23,S026,epoch_owid,23.74,14.93
M029,Llama 2-70B,L05,2023-07-18,2023.542,5.101,open_weight,7.0e10,S026,8.10e23,S026,epoch_owid,23.908,15.49
M030,Falcon-180B,L11,2023-09-06,2023.679,5.238,open_weight,1.8e11,S026,3.76e24,S026,epoch_owid,24.575,17.71
M031,Mixtral 8x7B,L09,2023-12-11,2023.942,5.501,open_weight,4.7e10,S026,7.74e23,S026,epoch_owid,23.889,15.43
M032,Llama 3-70B,L05,2024-04-18,2024.296,5.855,open_weight,7.0e10,S026,7.861e24,S026,epoch_owid,24.895,18.77
M033,DeepSeek-Coder-V2 236B,L06,2024-06-17,2024.46,6.019,open_weight,2.36e11,S026,1.2852e24,S026,epoch_owid,24.109,16.16
M034,Llama 3.1-405B,L05,2024-07-23,2024.559,6.118,open_weight,4.05e11,S026,3.80e25,S026,epoch_owid,25.58,21.04
M035,DeepSeek-V2.5,L06,2024-09-06,2024.682,6.241,open_weight,2.36e11,S026,1.7892e24,S026,epoch_owid,24.253,16.64
M036,Qwen2.5-72B,L07,2024-09-19,2024.717,6.276,open_weight,7.2e10,S026,7.80e24,S026,epoch_owid,24.892,18.76
M037,DeepSeek-V3,L06,2024-12-24,2024.98,6.539,open_weight,6.71e11,S026,3.30e24,S026,epoch_owid,24.519,17.52
M038,DeepSeek-R1,L06,2025-01-20,2025.052,6.611,open_weight,6.71e11,S026,3.50e24,S026,epoch_owid,24.544,17.6
M039,Llama 4 Scout,L05,2025-04-05,2025.257,6.816,open_weight,1.09e11,S026,4.08e24,S026,epoch_owid,24.611,17.82
M040,Llama 4 Maverick,L05,2025-04-05,2025.257,6.816,open_weight,4.00e11,S026,2.244e24,S026,epoch_owid,24.351,16.96
M041,Llama 4 Behemoth,L05,2025-04-05,2025.257,6.816,open_weight,2.0e12,S026,5.184e25,S026,epoch_owid,25.715,21.49
M042,Qwen3-235B-A22B,L07,2025-04-29,2025.323,6.882,open_weight,2.35e11,S026,4.752e24,S026,epoch_owid,24.677,18.04
M043,DeepSeek-R1 (May 2025),L06,2025-05-28,2025.402,6.961,open_weight,6.71e11,S026,4.02e24,S026,epoch_owid,24.604,17.8
M044,Kimi K2,L08,2025-07-11,2025.523,7.082,open_weight,1.0e12,S026,2.976e24,S026,epoch_owid,24.474,17.37
M045,Qwen3-Coder-480B-A35B,L07,2025-07-22,2025.553,7.112,open_weight,4.80e11,S026,1.575e24,S026,epoch_owid,24.197,16.45
M046,GLM-4.5,L10,2025-08-05,2025.591,7.15,open_weight,3.55e11,S026,4.42e24,S026,epoch_owid,24.645,17.94
M047,gpt-oss-120b,L01,2025-08-05,2025.591,7.15,open_weight,1.17e11,S026,4.94e24,S026,epoch_owid,24.694,18.1
M048,gpt-oss-20b,L01,2025-08-05,2025.591,7.15,open_weight,2.1e10,S026,5.49e23,S026,epoch_owid,23.74,14.93
M049,LongCat-Flash,L14,2025-09-01,2025.665,7.224,open_weight,5.6e11,S026,3.726e24,S026,epoch_owid,24.571,17.69
M050,Qwen3-Max,L07,2025-09-05,2025.676,7.235,open_weight,1.0e12,S026,1.512e25,S026,epoch_owid,25.18,19.71
M051,GLM-4.6,L10,2025-09-30,2025.745,7.304,open_weight,3.55e11,S026,4.42e24,S026,epoch_owid,24.645,17.94
M052,Ling-1T,L15,2025-10-10,2025.772,7.331,open_weight,1.0e12,S026,6.00e24,S026,epoch_owid,24.778,18.38
M053,Kimi K2 Thinking,L08,2025-11-06,2025.846,7.405,open_weight,1.0e12,S026,4.20e24,S026,epoch_owid,24.623,17.87
M054,Olmo 3,L13,2025-11-20,2025.884,7.443,open_weight,3.2e10,S026,1.10e24,S026,epoch_owid,24.041,15.93
M055,GLM-4.7,L10,2025-12-22,2025.972,7.531,open_weight,3.55e11,S026,4.42e24,S026,epoch_owid,24.645,17.94
M056,K-EXAONE,L17,2025-12-31,2025.997,7.556,open_weight,,,1.52e24,S026,epoch_owid,24.182,16.4
M057,Kimi K2.5,L08,2026-02-02,2026.088,7.647,open_weight,1.0e12,S026,5.80e24,S026,epoch_owid,24.763,18.33
M058,GLM-5,L10,2026-02-17,2026.129,7.688,open_weight,,,6.84e24,S026,epoch_owid,24.835,18.57
M059,DeepSeek-V4-Flash,L06,2026-04-24,2026.309,7.868,open_weight,,,2.4960e24,S026,epoch_owid,24.397,17.12
M060,DeepSeek-V4-Pro,L06,2026-04-24,2026.309,7.868,open_weight,,,9.702e24,S026,epoch_owid,24.987,19.07
M061,MiMo-V2.5-Pro,L16,2026-04-27,2026.318,7.877,open_weight,,,6.804e24,S026,epoch_owid,24.833,18.56
M062,Nemotron 3 Ultra,L12,2026-06-04,2026.422,7.981,open_weight,,,6.60e24,S026,epoch_owid,24.82,18.52


==> anc/model/data/pairwise_overlap.csv <==
variable_a,variable_b,both_observed,n_models
training_compute,training_compute,43,62
training_compute,metr_p50,7,62
training_compute,metr_p80,7,62
training_compute,any_capability_result,7,62
training_compute,non_metr_capability_result,2,62
training_compute,peer_reviewed_measurement,0,62
metr_p50,training_compute,7,62
metr_p50,metr_p50,26,62
metr_p50,metr_p80,26,62
metr_p50,any_capability_result,26,62
metr_p50,non_metr_capability_result,3,62
metr_p50,peer_reviewed_measurement,1,62
metr_p80,training_compute,7,62
metr_p80,metr_p50,26,62
metr_p80,metr_p80,26,62
metr_p80,any_capability_result,26,62
metr_p80,non_metr_capability_result,3,62
metr_p80,peer_reviewed_measurement,1,62
any_capability_result,training_compute,7,62
any_capability_result,metr_p50,26,62
any_capability_result,metr_p80,26,62
any_capability_result,any_capability_result,26,62
any_capability_result,non_metr_capability_result,3,62
any_capability_result,peer_reviewed_measurement,1,62
non_metr_capability_result,training_compute,2,62
non_metr_capability_result,metr_p50,3,62
non_metr_capability_result,metr_p80,3,62
non_metr_capability_result,any_capability_result,3,62
non_metr_capability_result,non_metr_capability_result,3,62
non_metr_capability_result,peer_reviewed_measurement,1,62
peer_reviewed_measurement,training_compute,0,62
peer_reviewed_measurement,metr_p50,1,62
peer_reviewed_measurement,metr_p80,1,62
peer_reviewed_measurement,any_capability_result,1,62
peer_reviewed_measurement,non_metr_capability_result,1,62
peer_reviewed_measurement,peer_reviewed_measurement,1,62


==> anc/model/data/power.csv <==
case,n,slope,slope_se,ci_low,ci_high,mde_80pct_power,power_at_observed_departure,illustrative_n_for_10pct_departure
METR TH1.0->TH1.1,7,1.20563,0.071725,1.021256,1.390004,0.252033,0.634113,31
MMLU->MMLU-Pro,6,0.976296,0.065882,0.793379,1.159213,0.247785,0.059222,23


==> anc/model/data/relations.csv <==
subject,predicate,object,source_id,note
M001,developedBy,L01,S026,
M002,developedBy,L01,S026,
M003,developedBy,L01,S026,
M004,developedBy,L01,S026,
M005,developedBy,L01,S026,
M006,developedBy,L01,,
M007,developedBy,L02,,
M008,developedBy,L01,,
M009,developedBy,L01,,
M010,developedBy,L02,S026,
M011,developedBy,L01,,
M012,developedBy,L02,,
M013,developedBy,L01,,
M014,developedBy,L02,S026,
M015,developedBy,L01,,
M016,developedBy,L02,,
M017,developedBy,L02,,
M018,developedBy,L01,S026,
M019,developedBy,L03,,
M020,developedBy,L01,,
M021,developedBy,L02,,
M022,developedBy,L01,,
M023,developedBy,L01,,
M024,developedBy,L02,,
M025,developedBy,L03,,
M026,developedBy,L01,,
M027,developedBy,L02,,
M028,developedBy,L05,S026,
M029,developedBy,L05,S026,
M030,developedBy,L11,S026,
M031,developedBy,L09,S026,
M032,developedBy,L05,S026,
M033,developedBy,L06,S026,
M034,developedBy,L05,S026,
M035,developedBy,L06,S026,
M036,developedBy,L07,S026,
M037,developedBy,L06,S026,
M038,developedBy,L06,S026,
M039,developedBy,L05,S026,
M040,developedBy,L05,S026,
M041,developedBy,L05,S026,
M042,developedBy,L07,S026,
M043,developedBy,L06,S026,
M044,developedBy,L08,S026,
M045,developedBy,L07,S026,
M046,developedBy,L10,S026,
M047,developedBy,L01,S026,
M048,developedBy,L01,S026,
M049,developedBy,L14,S026,
M050,developedBy,L07,S026,
M051,developedBy,L10,S026,
M052,developedBy,L15,S026,
M053,developedBy,L08,S026,
M054,developedBy,L13,S026,
M055,developedBy,L10,S026,
M056,developedBy,L17,S026,
M057,developedBy,L08,S026,
M058,developedBy,L10,S026,
M059,developedBy,L06,S026,
M060,developedBy,L06,S026,
M061,developedBy,L16,S026,
M062,developedBy,L12,S026,
M002,successorOf,M001,,declared lineage from developer version naming
M003,successorOf,M002,,declared lineage from developer version naming
M004,successorOf,M003,,declared lineage from developer version naming
M005,successorOf,M004,,declared lineage from developer version naming
M006,successorOf,M005,,declared lineage from developer version naming
M008,successorOf,M006,,declared lineage from developer version naming
M009,successorOf,M008,,declared lineage from developer version naming
M018,successorOf,M009,,declared lineage from developer version naming
M020,successorOf,M018,,declared lineage from developer version naming
M022,successorOf,M020,,declared lineage from developer version naming
M023,successorOf,M022,,declared lineage from developer version naming
M026,successorOf,M023,,declared lineage from developer version naming
M013,successorOf,M011,,declared lineage from developer version naming
M015,successorOf,M013,,declared lineage from developer version naming
M010,successorOf,M007,,declared lineage from developer version naming
M012,successorOf,M010,,declared lineage from developer version naming
M014,successorOf,M012,,declared lineage from developer version naming
M016,successorOf,M014,,declared lineage from developer version naming
M017,successorOf,M016,,declared lineage from developer version naming
M021,successorOf,M017,,declared lineage from developer version naming
M024,successorOf,M021,,declared lineage from developer version naming
M027,successorOf,M024,,declared lineage from developer version naming
M025,successorOf,M019,,declared lineage from developer version naming
M029,successorOf,M028,,declared lineage from developer version naming
M032,successorOf,M029,,declared lineage from developer version naming
M034,successorOf,M032,,declared lineage from developer version naming
M039,successorOf,M034,,declared lineage from developer version naming
M040,successorOf,M039,,declared lineage from developer version naming
M041,successorOf,M040,,declared lineage from developer version naming
M035,successorOf,M033,,declared lineage from developer version naming
M037,successorOf,M035,,declared lineage from developer version naming
M038,successorOf,M037,,declared lineage from developer version naming
M043,successorOf,M038,,declared lineage from developer version naming
M059,successorOf,M043,,declared lineage from developer version naming
M060,successorOf,M059,,declared lineage from developer version naming
M042,successorOf,M036,,declared lineage from developer version naming
M045,successorOf,M042,,declared lineage from developer version naming
M050,successorOf,M045,,declared lineage from developer version naming
M053,successorOf,M044,,declared lineage from developer version naming
M057,successorOf,M053,,declared lineage from developer version naming
M051,successorOf,M046,,declared lineage from developer version naming
M055,successorOf,M051,,declared lineage from developer version naming
M058,successorOf,M055,,declared lineage from developer version naming
M047,successorOf,M048,,declared lineage from developer version naming
B02,supersedes,B01,,task suite expanded 170->228; regularisation corrected
B05,supersedes,B04,,"harder, compositional; resists brute force"
B06,supersedes,B05,,interactive modality; different construct
B08,supersedes,B07,,contamination-resistant rebuild
B01,measures,P1,S002,
B02,measures,P1,S001,
B03,measures,P2,S001,
B04,measures,P3,S011,
B05,measures,P3,S005,
B06,measures,P3,S006,
B07,measures,P1,S008,
B08,measures,P1,S007,
B09,measures,P4,S009,
B10,measures,P4,S017,
B11,measures,P4,S010,
B12,measures,P4,S027,
M002,evaluatedOn,B02,S001,
M002,evaluatedOn,B03,S001,
M003,evaluatedOn,B02,S001,
M003,evaluatedOn,B03,S001,
M004,evaluatedOn,B02,S001,
M004,evaluatedOn,B03,S001,
M005,evaluatedOn,B02,S001,
M005,evaluatedOn,B03,S001,
M006,evaluatedOn,B02,S001,
M006,evaluatedOn,B03,S001,
M007,evaluatedOn,B02,S001,
M007,evaluatedOn,B03,S001,
M008,evaluatedOn,B02,S001,
M008,evaluatedOn,B03,S001,
M009,evaluatedOn,B02,S001,
M009,evaluatedOn,B03,S001,
M010,evaluatedOn,B02,S001,
M010,evaluatedOn,B03,S001,
M011,evaluatedOn,B02,S001,
M011,evaluatedOn,B03,S001,
M012,evaluatedOn,B02,S001,
M012,evaluatedOn,B03,S001,
M013,evaluatedOn,B02,S001,
M013,evaluatedOn,B03,S001,
M014,evaluatedOn,B02,S001,
M014,evaluatedOn,B03,S001,
M015,evaluatedOn,B02,S001,
M015,evaluatedOn,B03,S001,
M016,evaluatedOn,B02,S001,
M016,evaluatedOn,B03,S001,
M017,evaluatedOn,B02,S001,
M017,evaluatedOn,B03,S001,
M018,evaluatedOn,B02,S001,
M018,evaluatedOn,B03,S001,
M019,evaluatedOn,B02,S001,
M019,evaluatedOn,B03,S001,
M020,evaluatedOn,B02,S001,
M020,evaluatedOn,B03,S001,
M021,evaluatedOn,B02,S001,
M021,evaluatedOn,B03,S001,
M022,evaluatedOn,B02,S001,
M022,evaluatedOn,B03,S001,
M023,evaluatedOn,B02,S001,
M023,evaluatedOn,B03,S001,
M024,evaluatedOn,B02,S001,
M024,evaluatedOn,B03,S001,
M025,evaluatedOn,B02,S001,
M025,evaluatedOn,B03,S001,
M026,evaluatedOn,B02,S001,
M026,evaluatedOn,B03,S001,
M027,evaluatedOn,B02,S001,
M027,evaluatedOn,B03,S001,
M021,evaluatedOn,B07,S008,
M005,evaluatedOn,B11,S010,
M018,evaluatedOn,B11,S010,
M014,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M015,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M016,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M018,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M021,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M005,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
M006,bridgesVersions,B01|B02,"S001,S002",common examinee for test equating
E0001,wasDerivedFrom,S001,,evidence grade A
E0001,bearsOn,P1,,
E0002,wasDerivedFrom,S001,,evidence grade A
E0002,bearsOn,P2,,
E0003,wasDerivedFrom,S001,,evidence grade A
E0003,bearsOn,P1,,
E0004,wasDerivedFrom,S001,,evidence grade A
E0004,bearsOn,P2,,
E0005,wasDerivedFrom,S001,,evidence grade A
E0005,bearsOn,P1,,
E0006,wasDerivedFrom,S001,,evidence grade A
E0006,bearsOn,P2,,
E0007,wasDerivedFrom,S001,,evidence grade A
E0007,bearsOn,P1,,
E0008,wasDerivedFrom,S001,,evidence grade A
E0008,bearsOn,P2,,
E0009,wasDerivedFrom,S001,,evidence grade A
E0009,bearsOn,P1,,
E0010,wasDerivedFrom,S001,,evidence grade A
E0010,bearsOn,P2,,
E0011,wasDerivedFrom,S001,,evidence grade A
E0011,bearsOn,P1,,
E0012,wasDerivedFrom,S001,,evidence grade A
E0012,bearsOn,P2,,
E0013,wasDerivedFrom,S001,,evidence grade A
E0013,bearsOn,P1,,
E0014,wasDerivedFrom,S001,,evidence grade A
E0014,bearsOn,P2,,
E0015,wasDerivedFrom,S001,,evidence grade A
E0015,bearsOn,P1,,
E0016,wasDerivedFrom,S001,,evidence grade A
E0016,bearsOn,P2,,
E0017,wasDerivedFrom,S001,,evidence grade A
E0017,bearsOn,P1,,
E0018,wasDerivedFrom,S001,,evidence grade A
E0018,bearsOn,P2,,
E0019,wasDerivedFrom,S001,,evidence grade A
E0019,bearsOn,P1,,
E0020,wasDerivedFrom,S001,,evidence grade A
E0020,bearsOn,P2,,
E0021,wasDerivedFrom,S001,,evidence grade A
E0021,bearsOn,P1,,
E0022,wasDerivedFrom,S001,,evidence grade A
E0022,bearsOn,P2,,
E0023,wasDerivedFrom,S001,,evidence grade A
E0023,bearsOn,P1,,
E0024,wasDerivedFrom,S001,,evidence grade A
E0024,bearsOn,P2,,
E0025,wasDerivedFrom,S001,,evidence grade A
E0025,bearsOn,P1,,
E0026,wasDerivedFrom,S001,,evidence grade A
E0026,bearsOn,P2,,
E0027,wasDerivedFrom,S001,,evidence grade A
E0027,bearsOn,P1,,
E0028,wasDerivedFrom,S001,,evidence grade A
E0028,bearsOn,P2,,
E0029,wasDerivedFrom,S001,,evidence grade A
E0029,bearsOn,P1,,
E0030,wasDerivedFrom,S001,,evidence grade A
E0030,bearsOn,P2,,
E0031,wasDerivedFrom,S001,,evidence grade A
E0031,bearsOn,P1,,
E0032,wasDerivedFrom,S001,,evidence grade A
E0032,bearsOn,P2,,
E0033,wasDerivedFrom,S001,,evidence grade A
E0033,bearsOn,P1,,
E0034,wasDerivedFrom,S001,,evidence grade A
E0034,bearsOn,P2,,
E0035,wasDerivedFrom,S001,,evidence grade A
E0035,bearsOn,P1,,
E0036,wasDerivedFrom,S001,,evidence grade A
E0036,bearsOn,P2,,
E0037,wasDerivedFrom,S001,,evidence grade A
E0037,bearsOn,P1,,
E0038,wasDerivedFrom,S001,,evidence grade A
E0038,bearsOn,P2,,
E0039,wasDerivedFrom,S001,,evidence grade A
E0039,bearsOn,P1,,
E0040,wasDerivedFrom,S001,,evidence grade A
E0040,bearsOn,P2,,
E0041,wasDerivedFrom,S001,,evidence grade A
E0041,bearsOn,P1,,
E0042,wasDerivedFrom,S001,,evidence grade A
E0042,bearsOn,P2,,
E0043,wasDerivedFrom,S001,,evidence grade A
E0043,bearsOn,P1,,
E0044,wasDerivedFrom,S001,,evidence grade A
E0044,bearsOn,P2,,
E0045,wasDerivedFrom,S001,,evidence grade A
E0045,bearsOn,P1,,
E0046,wasDerivedFrom,S001,,evidence grade A
E0046,bearsOn,P2,,
E0047,wasDerivedFrom,S001,,evidence grade A
E0047,bearsOn,P1,,
E0048,wasDerivedFrom,S001,,evidence grade A
E0048,bearsOn,P2,,
E0049,wasDerivedFrom,S001,,evidence grade A
E0049,bearsOn,P1,,
E0050,wasDerivedFrom,S001,,evidence grade A
E0050,bearsOn,P2,,
E0051,wasDerivedFrom,S001,,evidence grade A
E0051,bearsOn,P1,,
E0052,wasDerivedFrom,S001,,evidence grade A
E0052,bearsOn,P2,,
E0053,wasDerivedFrom,S026,,evidence grade A
E0054,wasDerivedFrom,S026,,evidence grade A
E0055,wasDerivedFrom,S026,,evidence grade A
E0056,wasDerivedFrom,S026,,evidence grade A
E0057,wasDerivedFrom,S026,,evidence grade A
E0058,wasDerivedFrom,S026,,evidence grade A
E0059,wasDerivedFrom,S026,,evidence grade A
E0060,wasDerivedFrom,S026,,evidence grade A
E0061,wasDerivedFrom,S026,,evidence grade A
E0062,wasDerivedFrom,S026,,evidence grade A
E0063,wasDerivedFrom,S026,,evidence grade A
E0064,wasDerivedFrom,S026,,evidence grade A
E0065,wasDerivedFrom,S026,,evidence grade A
E0066,wasDerivedFrom,S026,,evidence grade A
E0067,wasDerivedFrom,S026,,evidence grade A
E0068,wasDerivedFrom,S026,,evidence grade A
E0069,wasDerivedFrom,S026,,evidence grade A
E0070,wasDerivedFrom,S026,,evidence grade A
E0071,wasDerivedFrom,S026,,evidence grade A
E0072,wasDerivedFrom,S026,,evidence grade A
E0073,wasDerivedFrom,S026,,evidence grade A
E0074,wasDerivedFrom,S026,,evidence grade A
E0075,wasDerivedFrom,S026,,evidence grade A
E0076,wasDerivedFrom,S026,,evidence grade A
E0077,wasDerivedFrom,S026,,evidence grade A
E0078,wasDerivedFrom,S026,,evidence grade A
E0079,wasDerivedFrom,S026,,evidence grade A
E0080,wasDerivedFrom,S026,,evidence grade A
E0081,wasDerivedFrom,S026,,evidence grade A
E0082,wasDerivedFrom,S026,,evidence grade A
E0083,wasDerivedFrom,S026,,evidence grade A
E0084,wasDerivedFrom,S026,,evidence grade A
E0085,wasDerivedFrom,S026,,evidence grade A
E0086,wasDerivedFrom,S026,,evidence grade A
E0087,wasDerivedFrom,S026,,evidence grade A
E0088,wasDerivedFrom,S026,,evidence grade A
E0089,wasDerivedFrom,S026,,evidence grade A
E0090,wasDerivedFrom,S026,,evidence grade A
E0091,wasDerivedFrom,S026,,evidence grade A
E0092,wasDerivedFrom,S026,,evidence grade A
E0093,wasDerivedFrom,S026,,evidence grade A
E0094,wasDerivedFrom,S026,,evidence grade A
E0095,wasDerivedFrom,S026,,evidence grade A
E0096,wasDerivedFrom,S026,,evidence grade A
E0097,wasDerivedFrom,S026,,evidence grade A
E0098,wasDerivedFrom,S026,,evidence grade A
E0099,wasDerivedFrom,S026,,evidence grade A
E0100,wasDerivedFrom,S026,,evidence grade A
E0101,wasDerivedFrom,S026,,evidence grade A
E0102,wasDerivedFrom,S026,,evidence grade A
E0103,wasDerivedFrom,S026,,evidence grade A
E0104,wasDerivedFrom,S026,,evidence grade A
E0105,wasDerivedFrom,S026,,evidence grade A
E0106,wasDerivedFrom,S026,,evidence grade A
E0107,wasDerivedFrom,S026,,evidence grade A
E0108,wasDerivedFrom,S026,,evidence grade A
E0109,wasDerivedFrom,S026,,evidence grade A
E0110,wasDerivedFrom,S026,,evidence grade A
E0111,wasDerivedFrom,S026,,evidence grade A
E0112,wasDerivedFrom,S026,,evidence grade A
E0113,wasDerivedFrom,S026,,evidence grade A
E0114,wasDerivedFrom,S026,,evidence grade A
E0115,wasDerivedFrom,S004,,evidence grade A
E0115,bearsOn,P3,,
E0116,wasDerivedFrom,S004,,evidence grade A
E0116,bearsOn,P3,,
E0117,wasDerivedFrom,S012,,evidence grade A
E0117,bearsOn,P3,,
E0118,wasDerivedFrom,S006,,evidence grade A
E0118,bearsOn,P3,,
E0119,wasDerivedFrom,S008,,evidence grade A
E0119,bearsOn,P1,,
E0120,wasDerivedFrom,S007,,evidence grade A
E0120,bearsOn,P1,,
E0121,wasDerivedFrom,S009,,evidence grade A
E0121,bearsOn,P4,,
E0122,wasDerivedFrom,S010,,evidence grade B
E0122,bearsOn,P4,,
E0123,wasDerivedFrom,S010,,evidence grade B
E0123,bearsOn,P4,,
E0124,wasDerivedFrom,S027,,evidence grade B
E0124,bearsOn,P4,,
E0125,wasDerivedFrom,S014,,evidence grade A
E0125,bearsOn,P5,,
E0126,wasDerivedFrom,S015,,evidence grade A
E0126,bearsOn,P5,,
E0127,wasDerivedFrom,S016,,evidence grade A
E0127,bearsOn,P5,,
E0128,wasDerivedFrom,S016,,evidence grade A
E0128,bearsOn,P5,,
E0129,wasDerivedFrom,S013,,evidence grade C
E0129,bearsOn,P4,,
E0130,wasDerivedFrom,S013,,evidence grade C
E0130,bearsOn,P5,,
E0131,wasDerivedFrom,S022,,evidence grade D
E0131,bearsOn,P6,,
E0132,wasDerivedFrom,S022,,evidence grade D
E0132,bearsOn,P6,,
E0133,wasDerivedFrom,S025,,evidence grade B
E0133,bearsOn,P6,,
E0134,wasDerivedFrom,S023,,evidence grade C
E0134,bearsOn,P6,,
E0135,wasDerivedFrom,S021,,evidence grade A
E0135,bearsOn,P7,,
E0136,wasDerivedFrom,S001,,evidence grade A
E0136,bearsOn,P1,,
E0137,wasDerivedFrom,S001,,evidence grade A
E0137,bearsOn,P1,,
E0138,wasDerivedFrom,S007,,evidence grade B
E0138,bearsOn,P1,,
E0139,wasDerivedFrom,S017,,evidence grade A
E0140,wasDerivedFrom,S003,,evidence grade B
E0140,bearsOn,P1,,
E0141,wasDerivedFrom,S003,,evidence grade B
E0141,bearsOn,P1,,
E0142,wasDerivedFrom,S001,,evidence grade A
E0142,bearsOn,P1,,
E0143,wasDerivedFrom,S014,,evidence grade A
E0143,bearsOn,P5,,
E0144,wasDerivedFrom,S024,,evidence grade A


==> anc/model/data/source_audit.csv <==
scope,source_id,citation,action,reason,source_type,venue_class,identifier,url,doi,publication_status,verification_status,accessed,events_using_source,benchmarks_using_source,relations_citing_source,directions_supported
empirical_graph,S001,"METR, Time Horizon 1.1 dataset (benchmark_results_1_1.yaml)",retain,Primary public dataset; version and access date are explicit.,dataset,lab_release,METR-TH1.1,https://metr.org/time-horizons/,,released,primary_source_verified,2026-08-12,55,2,61,0
empirical_graph,S002,"Kwa et al., Measuring AI Ability to Complete Long Tasks",correct_title,"Use the paper's exact title, 'Measuring AI Ability to Complete Long Tasks'.",preprint,preprint,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,,preprint,primary_source_verified,2026-08-12,0,1,8,0
empirical_graph,S003,"METR, Frontier Risk Report (February to March 2026)",retain,"Primary METR report; classified as a lab release, not independent replication.",report,lab_release,METR-FRR-2026-05,https://metr.org/blog/2026-05-19-frontier-risk-report/,,released,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S004,"Land, Modality-Driven Search with Holistic Trace Judging for ARC-AGI-2",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2606.31543,https://arxiv.org/abs/2606.31543,,preprint,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S005,"Chollet et al., ARC-AGI-2",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,,preprint,primary_source_verified,2026-08-12,0,1,1,0
empirical_graph,S006,"Chollet et al., ARC-AGI-3",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2603.24621,https://arxiv.org/abs/2603.24621,,preprint,primary_source_verified,2026-08-12,1,1,1,0
empirical_graph,S007,"Scale AI, SWE-Bench Pro public leaderboard",retain_with_caveat,Living vendor leaderboard; retrieval date preserved and not treated as peer-reviewed.,leaderboard,vendor,SWE-Bench-Pro,https://scale.com/blog/swe-bench-pro,,living_leaderboard,primary_source_verified,2026-08-12,2,1,1,0
empirical_graph,S008,"Jimenez et al., SWE-bench: Can Language Models Resolve Real-World GitHub Issues?",retain,Published at ICLR 2024.,conference,peer_reviewed,ICLR-2024,https://arxiv.org/abs/2310.06770,,published,primary_source_verified,2026-08-12,1,1,2,0
empirical_graph,S009,"Phan et al., Humanity's Last Exam",retain,"Verified Nature article, volume 649, pages 1139-1146 (2026).",journal,peer_reviewed,Nature 649:1139-1146,https://www.nature.com/articles/s41586-025-09962-4,10.1038/s41586-025-09962-4,published,primary_source_verified,2026-08-12,1,1,1,0
empirical_graph,S010,"Hendrycks et al., A Definition of AGI",retain,Verified arXiv record; definition paper remains a preprint.,preprint,preprint,arXiv:2510.18212,https://arxiv.org/abs/2510.18212,,preprint,primary_source_verified,2026-08-12,2,1,3,0
empirical_graph,S011,"LeGris et al., H-ARC human baseline",retain,Verified arXiv record; human-baseline evidence remains a preprint.,preprint,preprint,arXiv:2409.01374,https://arxiv.org/abs/2409.01374,,preprint,primary_source_verified,2026-08-12,0,1,1,0
empirical_graph,S012,"ARC Prize Foundation, ARC Prize 2025 Technical Report",retain,Verified ARC Prize 2025 technical report; preprint status retained.,report,preprint,arXiv:2601.10904,https://arxiv.org/abs/2601.10904,,preprint,primary_source_verified,2026-08-12,1,0,0,0
empirical_graph,S013,"Grace et al., Thousands of AI Authors on the Future of AI",retain,Published in JAIR 84 and used as the peer-reviewed forecasting anchor.,journal,peer_reviewed,JAIR 84,https://jair.org/index.php/jair/article/view/19087,10.1613/jair.1.19087,published,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S014,"Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity",retain,Verified randomized-study preprint; status retained.,preprint,preprint,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,,preprint,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S015,"Cui et al., Effects of Generative AI on High-Skilled Work",correct_year_status,Published online in Management Science in 2026; DOI and status explicit.,journal,peer_reviewed,"Management Science, Articles in Advance",https://pubsonline.informs.org/doi/10.1287/mnsc.2025.00535,10.1287/mnsc.2025.00535,published_online_2026-02-27,primary_source_verified,2026-08-12,1,0,0,0
empirical_graph,S016,"Dell'Acqua et al., Navigating the Jagged Technological Frontier",correct_year_status,"Published in Organization Science 37(2), 2026; DOI and pages explicit.",journal,peer_reviewed,Organization Science 37(2):403-423,https://pubsonline.informs.org/doi/10.1287/orsc.2025.21838,10.1287/orsc.2025.21838,published_2026,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S017,"Akhtar et al., When AI Benchmarks Plateau",retain_with_status,Verified arXiv preprint; not relabelled as peer reviewed.,preprint,preprint,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,,preprint,primary_source_verified,2026-08-12,1,1,1,0
empirical_graph,S018,"Radford et al., Improving Language Understanding by Generative Pre-Training",retain,Primary OpenAI technical report.,report,lab_release,GPT-1 technical report,https://cdn.openai.com/research-covers/language-unsupervised/language_understanding_paper.pdf,,released,primary_source_verified,2026-08-12,0,0,0,0
empirical_graph,S019,"Radford et al., Language Models are Unsupervised Multitask Learners",retain,Primary OpenAI technical report.,report,lab_release,GPT-2 technical report,https://cdn.openai.com/better-language-models/language_models_are_unsupervised_multitask_learners.pdf,,released,primary_source_verified,2026-08-12,0,0,0,0
empirical_graph,S020,"Brown et al., Language Models are Few-Shot Learners",retain,Published NeurIPS 2020 paper.,conference,peer_reviewed,NeurIPS 2020,https://proceedings.neurips.cc/paper/2020/hash/1457c0d6bfcb4967418bfb8ac142f64a-Abstract.html,,published,primary_source_verified,2026-08-12,0,0,0,0
empirical_graph,S021,"Warstadt et al., Findings of the BabyLM Challenge",retain,Verified arXiv record; challenge findings remain a preprint.,preprint,preprint,arXiv:2504.08165,https://arxiv.org/abs/2504.08165,,preprint,primary_source_verified,2026-08-12,1,0,0,0
empirical_graph,S022,"Zanichelli et al., State of Brain Emulation Report 2025",retain_with_caveat,Technical report/Zenodo record; not peer-reviewed.,report,preprint,arXiv:2510.15745,https://arxiv.org/abs/2510.15745,10.5281/zenodo.18377594,technical_report,primary_source_verified,2026-08-12,2,0,0,0
empirical_graph,S023,"Google Research, Google Research embarks on effort to map a mouse brain",retain_with_caveat,Primary lab blog used only for a project-scale estimate.,blog,lab_release,Google Research connectomics,https://research.google/blog/google-research-embarks-on-effort-to-map-a-mouse-brain/,,released,primary_source_verified,2026-08-12,1,0,0,0
empirical_graph,S024,PERSIST: Persistent Instability in LLM Personality Measurements,retain,Published AAAI 2026 paper; DOI verified.,conference,peer_reviewed,AAAI 2026,https://ojs.aaai.org/index.php/AAAI/article/view/41133,10.1609/aaai.v40i44.41133,published,primary_source_verified,2026-08-12,1,0,0,0
empirical_graph,S025,"Nowinski, From the Synaptome to the Connectome: Data Bigness Estimation for the Human Connectome at the Nanoscale",add_doi,Published LNCS chapter; DOI 10.1007/978-3-031-97554-7_21 added.,chapter,peer_reviewed,LNCS 15907:295-309,https://doi.org/10.1007/978-3-031-97554-7_21,10.1007/978-3-031-97554-7_21,published,primary_bibliographic_record_verified,2026-08-12,1,0,0,0
empirical_graph,S026,"Epoch AI, AI Models dataset / training-compute fields, with OWID historical export",retain_with_snapshot_caveat,Living curated database. Packaged rows are frozen; upstream data continue to change.,dataset,curated_db,Epoch AI Models,https://epoch.ai/data/ai-models-documentation,,living_dataset_frozen_for_audit,primary_source_verified,2026-08-12,62,0,43,0
empirical_graph,S027,"OpenAI, Introducing LifeSciBench",retain_with_caveat,Primary lab benchmark release; one reported result is not independent validation.,benchmark_release,lab_release,LifeSciBench,https://openai.com/index/introducing-life-sci-bench/,,released_2026-06-18,primary_source_verified,2026-08-12,1,1,1,0
measurement_direction_literature,R001,"Grace et al., Thousands of AI Authors on the Future of AI",add_to_literature,"Peer-reviewed survey of 2,778 AI researchers; motivates operational targets and uncertainty.",peer_reviewed,Journal of Artificial Intelligence Research 84,10.1613/jair.1.19087,https://doi.org/10.1613/jair.1.19087,10.1613/jair.1.19087,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R002,"Grace et al., When Will AI Exceed Human Performance? Evidence from AI Experts",add_to_literature,Earlier peer-reviewed expert-forecast baseline and target-definition example.,peer_reviewed,Journal of Artificial Intelligence Research 62:729-754,10.1613/jair.1.11222,https://doi.org/10.1613/jair.1.11222,10.1613/jair.1.11222,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R003,"Keller et al., Expanding the AI Evaluation Toolbox with Statistical Models",add_to_literature,Distinguishes fixed-benchmark from generalized accuracy and models item and trial variation.,research_source,NIST AI 800-3,10.6028/NIST.AI.800-3,https://doi.org/10.6028/NIST.AI.800-3,10.6028/NIST.AI.800-3,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R004,"Amironesei et al., Assessing Risks and Impacts of AI: Pilot Evaluation Report",add_to_literature,"Connects model testing, red teaming and field testing through measurement trees.",research_source,NIST AI 700-2,10.6028/NIST.AI.700-2,https://doi.org/10.6028/NIST.AI.700-2,10.6028/NIST.AI.700-2,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R005,"Rao et al., Challenges to the Monitoring of Deployed AI Systems",add_to_literature,"Organizes functionality, operational, human-factors, security, compliance and impact monitoring.",research_source,NIST AI 800-4,10.6028/NIST.AI.800-4,https://doi.org/10.6028/NIST.AI.800-4,10.6028/NIST.AI.800-4,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R006,"Epoch AI, AI Models dataset and documentation",add_to_literature,Primary public source for many training-compute estimates; living rather than frozen by default.,research_source,Living curated database,Epoch-AI-Models,https://epoch.ai/data/ai-models-documentation,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R007,"Kwa et al., Measuring AI Ability to Complete Long Tasks",add_to_literature,Introduces task-completion horizons grounded in human task duration.,research_source,arXiv:2503.14499,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R008,"METR, Time Horizon 1.1",add_to_literature,"Documents revisions, uncertainty, task changes and measurement ceilings.",research_source,Public dataset and methodology release,METR-TH1.1,https://metr.org/time-horizons/,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R009,"Ho et al., A Rosetta Stone for AI Benchmarks",add_to_literature,Stitches benchmark records onto a common statistical capability scale.,research_source,arXiv:2512.00193,arXiv:2512.00193,https://arxiv.org/abs/2512.00193,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R010,"Habba et al., Growing Pains: Extensible and Efficient LLM Benchmarking via Fixed Parameter Calibration",add_to_literature,Multidimensional IRT with fixed parameters and anchor items across many models.,research_source,arXiv:2604.12843,arXiv:2604.12843,https://arxiv.org/abs/2604.12843,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R011,"Perlitz et al., Do These LLM Benchmarks Agree? Fixing Benchmark Evaluation with BenchBench",add_to_literature,Tests benchmark agreement rather than assuming rankings are interchangeable.,research_source,arXiv:2407.13696,arXiv:2407.13696,https://arxiv.org/abs/2407.13696,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R012,"Li et al., Adaptive Testing for LLM Evaluation: A Psychometric Alternative to Static Benchmarks",add_to_literature,"IRT-based adaptive testing, item diagnostics and lower item exposure.",research_source,arXiv:2511.04689,arXiv:2511.04689,https://arxiv.org/abs/2511.04689,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R013,"Jiang et al., Can We Trust Item Response Theory for AI Evaluation?",add_to_literature,Simulation study of when AI benchmark data regimes make IRT estimates unreliable.,research_source,arXiv:2607.15190,arXiv:2607.15190,https://arxiv.org/abs/2607.15190,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R014,"Kolen and Brennan, Test Equating, Scaling, and Linking: Methods and Practices",add_to_literature,Canonical reference for common-item and common-person linking designs.,peer_reviewed,"Springer, 3rd edition",10.1007/978-1-4939-0317-7,https://doi.org/10.1007/978-1-4939-0317-7,10.1007/978-1-4939-0317-7,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R015,"Hernandez-Orallo, Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement",add_to_literature,Frames AI evaluation as ability measurement conditioned on task and context.,peer_reviewed,Artificial Intelligence Review 48:397-447,10.1007/s10462-016-9505-7,https://doi.org/10.1007/s10462-016-9505-7,10.1007/s10462-016-9505-7,published,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R016,"Binette and Reiter, Improving the Validity and Practical Usefulness of AI/ML Evaluations Using an Estimands Framework",add_to_literature,Argues that evaluation claims should state the target estimand and evaluation population.,research_source,arXiv:2406.10366,arXiv:2406.10366,https://arxiv.org/abs/2406.10366,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R017,"Card et al., With Little Power Comes Great Responsibility",add_to_literature,Power analysis and underpowered evaluation designs in NLP.,peer_reviewed,EMNLP 2020:9263-9274,10.18653/v1/2020.emnlp-main.745,https://aclanthology.org/2020.emnlp-main.745/,10.18653/v1/2020.emnlp-main.745,published,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R018,"Lior et al., ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments",add_to_literature,Treats prompt-preserving perturbations and repeated trials as part of the measurement design.,peer_reviewed,Findings of EMNLP 2025,10.18653/v1/2025.findings-emnlp.594,https://aclanthology.org/2025.findings-emnlp.594/,10.18653/v1/2025.findings-emnlp.594,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R019,"Yang et al., When the Judge Changes, So Does the Measurement: Auditing LLM-as-Judge Reliability",add_to_literature,Shows that evaluator replacement and correlated judge errors can move reported measurements.,research_source,arXiv:2607.08535,arXiv:2607.08535,https://arxiv.org/abs/2607.08535,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R020,"Tosato et al., Persistent Instability in LLM's Personality Measurements: Effects of Scale, Reasoning, and Conversation History",add_to_literature,Documents instability in repeated behavioral measurements across scale and prompting conditions.,peer_reviewed,"AAAI 2026, 40(44):37961-37969",10.1609/aaai.v40i44.41133,https://doi.org/10.1609/aaai.v40i44.41133,10.1609/aaai.v40i44.41133,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R021,"White et al., LiveBench: A Challenging, Contamination-Free LLM Benchmark",add_to_literature,"Frequently refreshed, objective, recent-source evaluation stream.",research_source,arXiv:2406.19314,arXiv:2406.19314,https://arxiv.org/abs/2406.19314,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R022,"Zhao et al., MMLU-CF: A Contamination-free Multi-task Language Understanding Benchmark",add_to_literature,Uses public validation and private test sets to expose contamination-related rank changes.,peer_reviewed,ACL 2025,10.18653/v1/2025.acl-long.656,https://aclanthology.org/2025.acl-long.656/,10.18653/v1/2025.acl-long.656,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R023,"Phan et al., A Benchmark of Expert-Level Academic Questions to Assess AI Capabilities",add_to_literature,Expert-created frontier benchmark with public/private items and planned renewal.,peer_reviewed,Nature 649:1139-1146,10.1038/s41586-025-09962-4,https://doi.org/10.1038/s41586-025-09962-4,10.1038/s41586-025-09962-4,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R024,"Zhai et al., HLE-Verified: A Systematic Verification and Structured Revision of Humanity's Last Exam",add_to_literature,Shows that item verification and revision can materially change reported accuracy.,research_source,arXiv:2602.13964,arXiv:2602.13964,https://arxiv.org/abs/2602.13964,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R025,"Akhtar et al., When AI Benchmarks Plateau: A Systematic Study of Benchmark Saturation",add_to_literature,Preprint study of saturation across 60 language-model benchmarks.,research_source,arXiv:2602.16763,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R026,"Liang et al., Holistic Evaluation of Language Models",add_to_literature,Standardized multi-metric evaluation across common scenarios and systems.,peer_reviewed,Transactions on Machine Learning Research,arXiv:2211.09110,https://arxiv.org/abs/2211.09110,,published,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R027,"Wijk et al., RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts",add_to_literature,Open-ended research-engineering tasks with human experts and matched time budgets.,peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/wijk25a,https://proceedings.mlr.press/v267/wijk25a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,3
measurement_direction_literature,R028,"Chan et al., MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering",add_to_literature,"Kaggle-based tasks with human baselines, scaffolds and resource analysis.",research_source,arXiv:2410.07095,arXiv:2410.07095,https://arxiv.org/abs/2410.07095,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R029,"Starace et al., PaperBench: Evaluating AI's Ability to Replicate AI Research",add_to_literature,"Long-form research replication with hierarchical, author-validated rubrics.",peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/starace25a,https://proceedings.mlr.press/v267/starace25a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R030,"Liu et al., BRIDGE: Predicting Human Task Completion Time From Model Performance",add_to_literature,Links latent item difficulty to human task completion time through an IRT model.,research_source,arXiv:2602.07267,arXiv:2602.07267,https://arxiv.org/abs/2602.07267,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R031,"Ho et al., Algorithmic Progress in Language Models",add_to_literature,Separates algorithmic efficiency from increased training compute.,peer_reviewed,NeurIPS 2024,10.52202/079017-1856,https://proceedings.neurips.cc/paper_files/paper/2024/hash/6b066da6a23bc55f9b887e7298102884-Abstract-Conference.html,10.52202/079017-1856,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R032,"Snell et al., Scaling LLM Test-Time Compute Optimally Can Be More Effective Than Scaling Model Parameters",add_to_literature,Shows that inference budget and allocation strategy can change achieved performance.,research_source,arXiv:2408.03314,arXiv:2408.03314,https://arxiv.org/abs/2408.03314,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R033,"MLCommons, MLPerf Power benchmark and measurement framework",add_to_literature,Provides system-level power and energy measurement conventions.,research_source,MLCommons measurement programme,MLPerf-Power,https://mlcommons.org/2025/03/ml-commons-power-hpca/,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R034,"Brynjolfsson, Li and Raymond, Generative AI at Work",add_to_literature,Large workplace study of customer-support productivity.,peer_reviewed,Quarterly Journal of Economics 140(2):889-942,10.1093/qje/qjae044,https://doi.org/10.1093/qje/qjae044,10.1093/qje/qjae044,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R035,"Cui et al., The Effects of Generative AI on High-Skilled Work: Evidence from Three Field Experiments with Software Developers",add_to_literature,"Three field experiments across 4,867 software developers.",peer_reviewed,Management Science,10.1287/mnsc.2025.00535,https://doi.org/10.1287/mnsc.2025.00535,10.1287/mnsc.2025.00535,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R036,"Dell'Acqua et al., Navigating the Jagged Technological Frontier",add_to_literature,Preregistered experiment showing gains inside and losses outside a task frontier.,peer_reviewed,Organization Science 37(2):403-423,10.1287/orsc.2025.21838,https://doi.org/10.1287/orsc.2025.21838,10.1287/orsc.2025.21838,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R037,"Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity",add_to_literature,Randomized study in which experienced developers were slower with the tested tools.,research_source,arXiv:2507.09089,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R038,"Romero-Alvarado et al., Capabilities Ain't All You Need: Measuring Propensities in AI",add_to_literature,Formalizes non-monotonic behavioral propensities separately from capability.,research_source,arXiv:2602.18182,arXiv:2602.18182,https://arxiv.org/abs/2602.18182,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R039,"Mazeika et al., HarmBench: A Standardized Evaluation Framework for Automated Red Teaming and Robust Refusal",add_to_literature,Standardizes adversarial safety and refusal evaluation.,peer_reviewed,"ICML 2024, PMLR 235",PMLR:v235/mazeika24a,https://proceedings.mlr.press/v235/mazeika24a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R040,"Chollet et al., ARC-AGI-2: A New Challenge for Frontier AI Reasoning Systems",add_to_literature,Novel-task abstraction benchmark with human cost and changing protocols.,research_source,arXiv:2505.11831,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R041,"Wan et al., The 2025 Foundation Model Transparency Index",add_to_literature,Systematic transparency audit; compute and data remain weakly disclosed.,research_source,arXiv:2512.10169,arXiv:2512.10169,https://arxiv.org/abs/2512.10169,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R042,"Mitchell et al., Model Cards for Model Reporting",add_to_literature,"Standardizes documentation of uses, limitations and evaluation conditions.",peer_reviewed,ACM FAT* 2019,10.1145/3287560.3287596,https://doi.org/10.1145/3287560.3287596,10.1145/3287560.3287596,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R043,"Gebru et al., Datasheets for Datasets",add_to_literature,"Standardizes dataset provenance, composition and maintenance documentation.",peer_reviewed,Communications of the ACM 64(12):86-92,10.1145/3458723,https://doi.org/10.1145/3458723,10.1145/3458723,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R044,"Lebo, Sahoo and McGuinness, PROV-O: The PROV Ontology",add_to_literature,Web-standard provenance vocabulary used by the supporting graph.,research_source,W3C Recommendation,W3C-PROV-O,https://www.w3.org/TR/prov-o/,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R045,"van Hage et al., Design and Use of the Simple Event Model",add_to_literature,Event vocabulary used by the supporting semantic infrastructure.,peer_reviewed,Journal of Web Semantics 9(2):128-136,10.1016/j.websem.2011.03.003,https://doi.org/10.1016/j.websem.2011.03.003,10.1016/j.websem.2011.03.003,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R046,"Chiang et al., Chatbot Arena: An Open Platform for Evaluating LLMs by Human Preference",add_to_literature,Large-scale pairwise human-preference measurement with explicit uncertainty.,peer_reviewed,"ICML 2024, PMLR 235",PMLR:v235/chiang24b,https://proceedings.mlr.press/v235/chiang24b.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R047,"Maia Polo et al., tinyBenchmarks: Evaluating LLMs with Fewer Examples",add_to_literature,Efficient benchmark estimation using psychometric item selection.,peer_reviewed,"ICML 2024, PMLR 235",PMLR:v235/maia-polo24a,https://proceedings.mlr.press/v235/maia-polo24a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R048,"Biderman et al., Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling",add_to_literature,Controlled checkpoints and training trajectories for longitudinal measurement.,peer_reviewed,"ICML 2023, PMLR 202",PMLR:v202/biderman23a,https://proceedings.mlr.press/v202/biderman23a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R049,"Rivera et al., Item Response Theory for AI Safety",add_to_literature,Uses multi-factor psychometric models across safety benchmarks and illustrates efficient item selection and model auditing.,research_source,arXiv:2608.05086,arXiv:2608.05086,https://arxiv.org/abs/2608.05086,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R050,"Casabianca and Beiting-Parrish, Correcting Human Labels for Rater Effects in AI Evaluation: An Item Response Theory Approach",add_to_literature,Shows how rater severity and centrality can be separated from output quality with multifaceted psychometric models.,research_source,arXiv:2602.22585,arXiv:2602.22585,https://arxiv.org/abs/2602.22585,,preprint_or_official_report,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R051,"Zhuang et al., Position: AI Evaluation Should Learn from How We Test Humans",add_to_literature,"Argues for adaptive, item-characterized evaluation and explicit latent-ability measurement rather than fixed aggregate scores.",peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/zhuang25e,https://proceedings.mlr.press/v267/zhuang25e.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,2
measurement_direction_literature,R052,"Wei et al., Position: Human Baselines in Model Evaluations Need Rigor and Transparency",add_to_literature,Meta-reviews human baselines in foundation-model evaluations and provides design and reporting requirements for human-AI comparisons.,peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/wei25s,https://proceedings.mlr.press/v267/wei25s.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R053,"Xiao et al., Evaluating Evaluation Metrics: A Framework for Analyzing NLG Evaluation Metrics using Measurement Theory",add_to_literature,"Formalizes reliability, validity and measurement error for evaluation metrics and illustrates how metric claims can conflate constructs.",peer_reviewed,EMNLP 2023,10.18653/v1/2023.emnlp-main.676,https://aclanthology.org/2023.emnlp-main.676/,10.18653/v1/2023.emnlp-main.676,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R054,"Alaa et al., Position: Medical Large Language Model Benchmarks Should Prioritize Construct Validity",add_to_literature,Demonstrates empirically that benchmark scores can fail to support the real-world construct claims attached to them and argues for validation against target tasks.,peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/alaa25a,https://proceedings.mlr.press/v267/alaa25a.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R055,"Mousavi et al., Garbage In, Reasoning Out? Why Benchmark Scores are Unreliable and What to Do About It",add_to_literature,"Audits benchmark items and shows score sensitivity to structural, semantic and phrasing artifacts, motivating process and item-level validity checks.",peer_reviewed,Findings of EACL 2026,10.18653/v1/2026.findings-eacl.89,https://aclanthology.org/2026.findings-eacl.89/,10.18653/v1/2026.findings-eacl.89,published,primary_or_official_source_checked,2026-08-13,0,0,0,1
measurement_direction_literature,R056,"Chen, Pusarla and Ray, DyCodeEval: Dynamic Benchmarking of Reasoning Capabilities in Code Large Language Models Under Data Contamination",add_to_literature,Uses dynamically generated semantically equivalent programming problems to reduce contamination dependence while preserving underlying task logic.,peer_reviewed,"ICML 2025, PMLR 267",PMLR:v267/chen25ba,https://proceedings.mlr.press/v267/chen25ba.html,,published,primary_or_official_source_checked,2026-08-13,0,0,0,1


==> anc/model/data/source_verification_log.csv <==
source_id,citation,action,reason,source_type,venue_class,identifier,url,doi,publication_status,verification_status,accessed
S001,"METR, Time Horizon 1.1 dataset (benchmark_results_1_1.yaml)",retain,Primary public dataset; version and access date are explicit.,dataset,lab_release,METR-TH1.1,https://metr.org/time-horizons/,,released,primary_source_verified,2026-08-12
S002,"Kwa et al., Measuring AI Ability to Complete Long Tasks",correct_title,"Use the paper's exact title, 'Measuring AI Ability to Complete Long Tasks'.",preprint,preprint,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,,preprint,primary_source_verified,2026-08-12
S003,"METR, Frontier Risk Report (February to March 2026)",retain,"Primary METR report; classified as a lab release, not independent replication.",report,lab_release,METR-FRR-2026-05,https://metr.org/blog/2026-05-19-frontier-risk-report/,,released,primary_source_verified,2026-08-12
S004,"Land, Modality-Driven Search with Holistic Trace Judging for ARC-AGI-2",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2606.31543,https://arxiv.org/abs/2606.31543,,preprint,primary_source_verified,2026-08-12
S005,"Chollet et al., ARC-AGI-2",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,,preprint,primary_source_verified,2026-08-12
S006,"Chollet et al., ARC-AGI-3",retain,Verified arXiv record; preprint status retained.,preprint,preprint,arXiv:2603.24621,https://arxiv.org/abs/2603.24621,,preprint,primary_source_verified,2026-08-12
S007,"Scale AI, SWE-Bench Pro public leaderboard",retain_with_caveat,Living vendor leaderboard; retrieval date preserved and not treated as peer-reviewed.,leaderboard,vendor,SWE-Bench-Pro,https://scale.com/blog/swe-bench-pro,,living_leaderboard,primary_source_verified,2026-08-12
S008,"Jimenez et al., SWE-bench: Can Language Models Resolve Real-World GitHub Issues?",retain,Published at ICLR 2024.,conference,peer_reviewed,ICLR-2024,https://arxiv.org/abs/2310.06770,,published,primary_source_verified,2026-08-12
S009,"Phan et al., Humanity's Last Exam",retain,"Verified Nature article, volume 649, pages 1139-1146 (2026).",journal,peer_reviewed,Nature 649:1139-1146,https://www.nature.com/articles/s41586-025-09962-4,10.1038/s41586-025-09962-4,published,primary_source_verified,2026-08-12
S010,"Hendrycks et al., A Definition of AGI",retain,Verified arXiv record; definition paper remains a preprint.,preprint,preprint,arXiv:2510.18212,https://arxiv.org/abs/2510.18212,,preprint,primary_source_verified,2026-08-12
S011,"LeGris et al., H-ARC human baseline",retain,Verified arXiv record; human-baseline evidence remains a preprint.,preprint,preprint,arXiv:2409.01374,https://arxiv.org/abs/2409.01374,,preprint,primary_source_verified,2026-08-12
S012,"ARC Prize Foundation, ARC Prize 2025 Technical Report",retain,Verified ARC Prize 2025 technical report; preprint status retained.,report,preprint,arXiv:2601.10904,https://arxiv.org/abs/2601.10904,,preprint,primary_source_verified,2026-08-12
S013,"Grace et al., Thousands of AI Authors on the Future of AI",retain,Published in JAIR 84 and used as the peer-reviewed forecasting anchor.,journal,peer_reviewed,JAIR 84,https://jair.org/index.php/jair/article/view/19087,10.1613/jair.1.19087,published,primary_source_verified,2026-08-12
S014,"Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity",retain,Verified randomized-study preprint; status retained.,preprint,preprint,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,,preprint,primary_source_verified,2026-08-12
S015,"Cui et al., Effects of Generative AI on High-Skilled Work",correct_year_status,Published online in Management Science in 2026; DOI and status explicit.,journal,peer_reviewed,"Management Science, Articles in Advance",https://pubsonline.informs.org/doi/10.1287/mnsc.2025.00535,10.1287/mnsc.2025.00535,published_online_2026-02-27,primary_source_verified,2026-08-12
S016,"Dell'Acqua et al., Navigating the Jagged Technological Frontier",correct_year_status,"Published in Organization Science 37(2), 2026; DOI and pages explicit.",journal,peer_reviewed,Organization Science 37(2):403-423,https://pubsonline.informs.org/doi/10.1287/orsc.2025.21838,10.1287/orsc.2025.21838,published_2026,primary_source_verified,2026-08-12
S017,"Akhtar et al., When AI Benchmarks Plateau",retain_with_status,Verified arXiv preprint; not relabelled as peer reviewed.,preprint,preprint,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,,preprint,primary_source_verified,2026-08-12
S018,"Radford et al., Improving Language Understanding by Generative Pre-Training",retain,Primary OpenAI technical report.,report,lab_release,GPT-1 technical report,https://cdn.openai.com/research-covers/language-unsupervised/language_understanding_paper.pdf,,released,primary_source_verified,2026-08-12
S019,"Radford et al., Language Models are Unsupervised Multitask Learners",retain,Primary OpenAI technical report.,report,lab_release,GPT-2 technical report,https://cdn.openai.com/better-language-models/language_models_are_unsupervised_multitask_learners.pdf,,released,primary_source_verified,2026-08-12
S020,"Brown et al., Language Models are Few-Shot Learners",retain,Published NeurIPS 2020 paper.,conference,peer_reviewed,NeurIPS 2020,https://proceedings.neurips.cc/paper/2020/hash/1457c0d6bfcb4967418bfb8ac142f64a-Abstract.html,,published,primary_source_verified,2026-08-12
S021,"Warstadt et al., Findings of the BabyLM Challenge",retain,Verified arXiv record; challenge findings remain a preprint.,preprint,preprint,arXiv:2504.08165,https://arxiv.org/abs/2504.08165,,preprint,primary_source_verified,2026-08-12
S022,"Zanichelli et al., State of Brain Emulation Report 2025",retain_with_caveat,Technical report/Zenodo record; not peer-reviewed.,report,preprint,arXiv:2510.15745,https://arxiv.org/abs/2510.15745,10.5281/zenodo.18377594,technical_report,primary_source_verified,2026-08-12
S023,"Google Research, Google Research embarks on effort to map a mouse brain",retain_with_caveat,Primary lab blog used only for a project-scale estimate.,blog,lab_release,Google Research connectomics,https://research.google/blog/google-research-embarks-on-effort-to-map-a-mouse-brain/,,released,primary_source_verified,2026-08-12
S024,PERSIST: Persistent Instability in LLM Personality Measurements,retain,Published AAAI 2026 paper; DOI verified.,conference,peer_reviewed,AAAI 2026,https://ojs.aaai.org/index.php/AAAI/article/view/41133,10.1609/aaai.v40i44.41133,published,primary_source_verified,2026-08-12
S025,"Nowinski, From the Synaptome to the Connectome: Data Bigness Estimation for the Human Connectome at the Nanoscale",add_doi,Published LNCS chapter; DOI 10.1007/978-3-031-97554-7_21 added.,chapter,peer_reviewed,LNCS 15907:295-309,https://doi.org/10.1007/978-3-031-97554-7_21,10.1007/978-3-031-97554-7_21,published,primary_bibliographic_record_verified,2026-08-12
S026,"Epoch AI, AI Models dataset / training-compute fields, with OWID historical export",retain_with_snapshot_caveat,Living curated database. Packaged rows are frozen; upstream data continue to change.,dataset,curated_db,Epoch AI Models,https://epoch.ai/data/ai-models-documentation,,living_dataset_frozen_for_audit,primary_source_verified,2026-08-12
S027,"OpenAI, Introducing LifeSciBench",retain_with_caveat,Primary lab benchmark release; one reported result is not independent validation.,benchmark_release,lab_release,LifeSciBench,https://openai.com/index/introducing-life-sci-bench/,,released_2026-06-18,primary_source_verified,2026-08-12


==> anc/model/data/sources.csv <==
source_id,citation,source_type,venue_class,identifier,url,doi,publication_status,verification_status,accessed
S001,"METR, Time Horizon 1.1 dataset (benchmark_results_1_1.yaml)",dataset,lab_release,METR-TH1.1,https://metr.org/time-horizons/,,released,primary_source_verified,2026-08-12
S002,"Kwa et al., Measuring AI Ability to Complete Long Tasks",preprint,preprint,arXiv:2503.14499,https://arxiv.org/abs/2503.14499,,preprint,primary_source_verified,2026-08-12
S003,"METR, Frontier Risk Report (February to March 2026)",report,lab_release,METR-FRR-2026-05,https://metr.org/blog/2026-05-19-frontier-risk-report/,,released,primary_source_verified,2026-08-12
S004,"Land, Modality-Driven Search with Holistic Trace Judging for ARC-AGI-2",preprint,preprint,arXiv:2606.31543,https://arxiv.org/abs/2606.31543,,preprint,primary_source_verified,2026-08-12
S005,"Chollet et al., ARC-AGI-2",preprint,preprint,arXiv:2505.11831,https://arxiv.org/abs/2505.11831,,preprint,primary_source_verified,2026-08-12
S006,"Chollet et al., ARC-AGI-3",preprint,preprint,arXiv:2603.24621,https://arxiv.org/abs/2603.24621,,preprint,primary_source_verified,2026-08-12
S007,"Scale AI, SWE-Bench Pro public leaderboard",leaderboard,vendor,SWE-Bench-Pro,https://scale.com/blog/swe-bench-pro,,living_leaderboard,primary_source_verified,2026-08-12
S008,"Jimenez et al., SWE-bench: Can Language Models Resolve Real-World GitHub Issues?",conference,peer_reviewed,ICLR-2024,https://arxiv.org/abs/2310.06770,,published,primary_source_verified,2026-08-12
S009,"Phan et al., Humanity's Last Exam",journal,peer_reviewed,Nature 649:1139-1146,https://www.nature.com/articles/s41586-025-09962-4,10.1038/s41586-025-09962-4,published,primary_source_verified,2026-08-12
S010,"Hendrycks et al., A Definition of AGI",preprint,preprint,arXiv:2510.18212,https://arxiv.org/abs/2510.18212,,preprint,primary_source_verified,2026-08-12
S011,"LeGris et al., H-ARC human baseline",preprint,preprint,arXiv:2409.01374,https://arxiv.org/abs/2409.01374,,preprint,primary_source_verified,2026-08-12
S012,"ARC Prize Foundation, ARC Prize 2025 Technical Report",report,preprint,arXiv:2601.10904,https://arxiv.org/abs/2601.10904,,preprint,primary_source_verified,2026-08-12
S013,"Grace et al., Thousands of AI Authors on the Future of AI",journal,peer_reviewed,JAIR 84,https://jair.org/index.php/jair/article/view/19087,10.1613/jair.1.19087,published,primary_source_verified,2026-08-12
S014,"Becker et al., Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity",preprint,preprint,arXiv:2507.09089,https://arxiv.org/abs/2507.09089,,preprint,primary_source_verified,2026-08-12
S015,"Cui et al., Effects of Generative AI on High-Skilled Work",journal,peer_reviewed,"Management Science, Articles in Advance",https://pubsonline.informs.org/doi/10.1287/mnsc.2025.00535,10.1287/mnsc.2025.00535,published_online_2026-02-27,primary_source_verified,2026-08-12
S016,"Dell'Acqua et al., Navigating the Jagged Technological Frontier",journal,peer_reviewed,Organization Science 37(2):403-423,https://pubsonline.informs.org/doi/10.1287/orsc.2025.21838,10.1287/orsc.2025.21838,published_2026,primary_source_verified,2026-08-12
S017,"Akhtar et al., When AI Benchmarks Plateau",preprint,preprint,arXiv:2602.16763,https://arxiv.org/abs/2602.16763,,preprint,primary_source_verified,2026-08-12
S018,"Radford et al., Improving Language Understanding by Generative Pre-Training",report,lab_release,GPT-1 technical report,https://cdn.openai.com/research-covers/language-unsupervised/language_understanding_paper.pdf,,released,primary_source_verified,2026-08-12
S019,"Radford et al., Language Models are Unsupervised Multitask Learners",report,lab_release,GPT-2 technical report,https://cdn.openai.com/better-language-models/language_models_are_unsupervised_multitask_learners.pdf,,released,primary_source_verified,2026-08-12
S020,"Brown et al., Language Models are Few-Shot Learners",conference,peer_reviewed,NeurIPS 2020,https://proceedings.neurips.cc/paper/2020/hash/1457c0d6bfcb4967418bfb8ac142f64a-Abstract.html,,published,primary_source_verified,2026-08-12
S021,"Warstadt et al., Findings of the BabyLM Challenge",preprint,preprint,arXiv:2504.08165,https://arxiv.org/abs/2504.08165,,preprint,primary_source_verified,2026-08-12
S022,"Zanichelli et al., State of Brain Emulation Report 2025",report,preprint,arXiv:2510.15745,https://arxiv.org/abs/2510.15745,10.5281/zenodo.18377594,technical_report,primary_source_verified,2026-08-12
S023,"Google Research, Google Research embarks on effort to map a mouse brain",blog,lab_release,Google Research connectomics,https://research.google/blog/google-research-embarks-on-effort-to-map-a-mouse-brain/,,released,primary_source_verified,2026-08-12
S024,PERSIST: Persistent Instability in LLM Personality Measurements,conference,peer_reviewed,AAAI 2026,https://ojs.aaai.org/index.php/AAAI/article/view/41133,10.1609/aaai.v40i44.41133,published,primary_source_verified,2026-08-12
S025,"Nowinski, From the Synaptome to the Connectome: Data Bigness Estimation for the Human Connectome at the Nanoscale",chapter,peer_reviewed,LNCS 15907:295-309,https://doi.org/10.1007/978-3-031-97554-7_21,10.1007/978-3-031-97554-7_21,published,primary_bibliographic_record_verified,2026-08-12
S026,"Epoch AI, AI Models dataset / training-compute fields, with OWID historical export",dataset,curated_db,Epoch AI Models,https://epoch.ai/data/ai-models-documentation,,living_dataset_frozen_for_audit,primary_source_verified,2026-08-12
S027,"OpenAI, Introducing LifeSciBench",benchmark_release,lab_release,LifeSciBench,https://openai.com/index/introducing-life-sci-bench/,,released_2026-06-18,primary_source_verified,2026-08-12


==> anc/model/directions_fig.py <==
#!/usr/bin/env python3
"""Figure 5: research-backed directions for frontier-AI measurement.

The matrix is generated from measurement_directions.csv. Scores are ordinal
literature-synthesis assessments, not empirical capability estimates.
"""
from __future__ import annotations

import textwrap
import numpy as np
from matplotlib.lines import Line2D
from figure_utils import BLUE, DARK, GREEN, GRAY, ORANGE, PURPLE, RED, TEAL, plt, load, save

rows = load("measurement_directions.csv")
score_fields = [
    "public_longitudinal_record",
    "model_level_joinability",
    "protocol_control",
    "external_validity",
    "current_readiness",
]
score_labels = [
    "Public\nlongitudinal\nrecord",
    "Model\njoinability",
    "Protocol\ncontrol",
    "External\nvalidity",
    "Current\nreadiness",
]


def layer_style(layer: str) -> tuple[str, str]:
    if layer in {"Resources"}:
        return "Resources", BLUE
    if layer in {"System at use", "Protocol"}:
        return "System/protocol", TEAL
    if layer in {"Behavior", "Generalisation", "Measurement scale", "Instrument lifecycle"}:
        return "Behavior/instrument", PURPLE
    if layer in {"Human interaction", "Deployment"}:
        return "Human/deployment", ORANGE
    if layer in {"Provenance"}:
        return "Provenance", GREEN
    if layer in {"Statistical target", "Forecast and deployment"}:
        return "Estimand/forecast", RED
    return "Other", GRAY


fig, ax = plt.subplots(figsize=(7.85, 7.20))
fig.subplots_adjust(left=0.365, right=0.985, top=0.805, bottom=0.125)

n = len(rows)
y = np.arange(n)
role_x = 6.05
ax.set_xlim(-0.65, 9.0)
ax.set_ylim(n - 0.42, -0.58)

for i in range(n):
    if i % 2 == 0:
        ax.axhspan(i - 0.48, i + 0.48, color="#FAFBFC", zorder=0)
for x in np.arange(-0.5, len(score_fields) + 0.5, 1):
    ax.axvline(x, color="#E7EBEE", lw=0.7, zorder=0)
ax.axvline(5.43, color="#DDE3E8", lw=0.9, zorder=0)

size = {0: 22, 1: 52, 2: 91, 3: 142}
alpha = {0: 1.0, 1: 0.36, 2: 0.62, 3: 0.92}
for i, row in enumerate(rows):
    _, layer_color = layer_style(row["layer"])
    ax.scatter(-0.56, i, marker="s", s=34, color=layer_color, clip_on=False, zorder=4)
    for j, field in enumerate(score_fields):
        score = int(row[field])
        face = "white" if score == 0 else layer_color
        ax.scatter(
            j, i, s=size[score], facecolor=face, edgecolor=layer_color,
            linewidth=0.8, alpha=alpha[score], zorder=3,
        )
        ax.text(
            j, i, str(score), ha="center", va="center", fontsize=5.55,
            color=DARK if score <= 1 else "white", fontweight="bold", zorder=4,
        )
    ax.text(
        role_x, i, textwrap.fill(row["forecast_role"], width=24, break_long_words=False),
        ha="left", va="center", fontsize=5.9, color="#59656F",
    )

wrapped = [textwrap.fill(r["direction"], width=38, break_long_words=False) for r in rows]
ax.set_yticks(y)
ax.set_yticklabels(wrapped, fontsize=6.45)
ax.tick_params(axis="y", length=0, pad=10)
ax.set_xticks(range(len(score_fields)))
ax.set_xticklabels(score_labels, fontsize=5.9)
ax.tick_params(axis="x", top=True, labeltop=True, bottom=False, labelbottom=False, length=0, pad=8)
for spine in ax.spines.values():
    spine.set_visible(False)

ax.text(role_x, -0.98, "Primary role in a forecast", ha="left", va="bottom",
        fontsize=6.2, fontweight="bold", color=DARK, clip_on=False)
fig.text(0.365, 0.968, f"{n} research-backed directions: measurement needs a portfolio",
         ha="left", va="top", fontsize=10.0, fontweight="bold", color=DARK)
fig.text(0.365, 0.925,
         "Each row addresses a different failure mode; the scores summarize the current public design landscape.",
         ha="left", va="top", fontsize=6.1, color="#66727C")

legend_items = []
seen = set()
for row in rows:
    label, color = layer_style(row["layer"])
    if label not in seen:
        seen.add(label)
        legend_items.append(Line2D([0], [0], marker="s", color="none",
                                   markerfacecolor=color, markeredgecolor=color,
                                   markersize=5.0, label=label))
fig.legend(
    handles=legend_items, frameon=False, ncol=6, fontsize=5.15,
    loc="lower center", bbox_to_anchor=(0.58, 0.046),
    handletextpad=0.3, columnspacing=0.75,
)

fig.text(0.700, 0.086, "score", fontsize=5.6, color="#59656F", ha="right")
for k in range(4):
    x = 0.716 + 0.044 * k
    fig.add_artist(Line2D([x], [0.087], marker="o", markersize=3.2 + 1.4 * k,
                          markerfacecolor=BLUE if k else "white", markeredgecolor=BLUE,
                          alpha=alpha[k], linestyle="None", transform=fig.transFigure))
    fig.text(x + 0.011, 0.086, str(k), fontsize=5.4, color="#59656F", va="center")

fig.text(
    0.365, 0.014,
    "Scores 0-3 are transparent literature-based design assessments (low to high), not empirical estimates. "
    "Public availability, joinability and scientific validity are distinct.",
    fontsize=5.55, color="#66727C", ha="left",
)

save(fig, "figs_directions")


==> anc/model/equating.py <==
#!/usr/bin/env python3
"""Descriptive linking functions for two benchmark-change cases.

The choice of score scale is part of the measurement model, not a mechanical
truth implied by boundedness.  For accuracy, logit is a natural logistic-link
choice; probit and linear links are included as sensitivity checks.  MMLU-Pro
also changes item composition and reasoning demands, so its comparison to MMLU
is treated as a cross-benchmark linking stress test rather than proof of strict
construct invariance.
"""
import numpy as np, math, csv, json
from scipy.stats import norm

def ols(x, y):
    x, y = np.asarray(x, float), np.asarray(y, float)
    n = len(x); m, c = np.polyfit(x, y, 1); r = y - (c + m * x)
    r2 = 1 - r @ r / (((y - y.mean()) ** 2).sum())
    se = math.sqrt((r @ r) / (n - 2) / ((x - x.mean()) ** 2).sum())
    t = (m - 1) / se
    return dict(slope=float(m), intercept=float(c), r2=float(r2), se=float(se), t_vs_1=float(t), n=n)

def loo_slopes(x,y):
    x,y=np.asarray(x,float),np.asarray(y,float)
    vals=[]
    for i in range(len(x)):
        vals.append(ols(np.delete(x,i),np.delete(y,i))["slope"])
    return [float(min(vals)),float(max(vals))]

logit = lambda p: np.log(p / (1 - p))

A = [("Claude 3.7 Sonnet",56.0,60.4),("o3",94.0,119.7),("Claude Opus 4",86.0,100.4),
     ("GPT-5",138.0,203.0),("Claude Opus 4.5",289.0,293.0),
     ("GPT-4",5.4,3.99),("GPT-4 1106",8.5,4.04)]
a1 = np.array([r[1] for r in A]); a2 = np.array([r[2] for r in A])
xa,ya=np.log2(a1),np.log2(a2)
fitA = ols(xa,ya); fitA["loo_slope_range"]=loo_slopes(xa,ya)

B = [("GPT-4o",88.7,72.6),("Claude-3 Sonnet",81.5,55.1),("GPT-4-Turbo",86.5,63.7),
     ("Phi-3-medium-4k",79.4,55.7),("Llama-3-8B",62.7,35.4),("Gemma-7B",62.4,33.7)]
b1 = np.array([r[1] for r in B])/100; b2 = np.array([r[2] for r in B])/100
fitB_logit = ols(logit(b1), logit(b2)); fitB_logit["loo_slope_range"]=loo_slopes(logit(b1),logit(b2))
fitB_probit = ols(norm.ppf(b1), norm.ppf(b2))
fitB_linear = ols(b1,b2)
fitB_log2 = ols(np.log2(b1), np.log2(b2))

out = {
    "metr_log2": fitA,
    "mmlu_logit": fitB_logit,
    "mmlu_probit": fitB_probit,
    "mmlu_linear": fitB_linear,
    "mmlu_log2_sensitivity": fitB_log2,
    "metr_ratio_range": [float((a2/a1).min()), float((a2/a1).max())],
    "mmlu_ratio_range": [float((b2/b1).min()), float((b2/b1).max())],
}

print("LINKING FUNCTIONS AND SCALE SENSITIVITY\n")
print(f"{'case':35s} {'scale':7s} {'n':>2s} {'slope':>7s} {'SE':>6s} {'t vs 1':>7s} {'R2':>6s}")
print("-"*78)
for lab, fit, sc in [
    ("METR TH1.0 -> TH1.1",fitA,"log2"),
    ("MMLU -> MMLU-Pro",fitB_logit,"logit"),
    ("MMLU -> MMLU-Pro",fitB_probit,"probit"),
    ("MMLU -> MMLU-Pro",fitB_linear,"linear"),
    ("MMLU -> MMLU-Pro",fitB_log2,"log2"),
]:
    print(f"{lab:35s} {sc:7s} {fit['n']:2d} {fit['slope']:7.3f} {fit['se']:6.3f} {fit['t_vs_1']:7.2f} {fit['r2']:6.3f}")
print(f"\nMETR leave-one-out slope range: {fitA['loo_slope_range'][0]:.3f} to {fitA['loo_slope_range'][1]:.3f}")
print(f"MMLU logit leave-one-out slope range: {fitB_logit['loo_slope_range'][0]:.3f} to {fitB_logit['loo_slope_range'][1]:.3f}")
print("Interpretation: METR shows a scale-dependent change in this seven-model bridge.")
print("For MMLU/MMLU-Pro, bounded-link choices (logit/probit) are near slope 1, but")
print("the comparison is not evidence of strict construct invariance because the benchmark changes content and reasoning demands.")

json.dump(out, open("equating_results.json","w"), indent=2)
with open("data/equating.csv","w",newline="",encoding="utf8") as fh:
    w=csv.writer(fh)
    w.writerow(["case","scale","n","slope","se","t_vs_slope1","r2","loo_slope_min","loo_slope_max","interpretation"])
    w.writerow(["METR TH1.0->TH1.1","log2",fitA['n'],round(fitA['slope'],3),round(fitA['se'],3),round(fitA['t_vs_1'],2),round(fitA['r2'],3),round(fitA['loo_slope_range'][0],3),round(fitA['loo_slope_range'][1],3),"scale-dependent change in bridge"])
    w.writerow(["MMLU->MMLU-Pro","logit",fitB_logit['n'],round(fitB_logit['slope'],3),round(fitB_logit['se'],3),round(fitB_logit['t_vs_1'],2),round(fitB_logit['r2'],3),round(fitB_logit['loo_slope_range'][0],3),round(fitB_logit['loo_slope_range'][1],3),"approximately shift-like under logistic link; construct differs"])
    w.writerow(["MMLU->MMLU-Pro","probit",fitB_probit['n'],round(fitB_probit['slope'],3),round(fitB_probit['se'],3),round(fitB_probit['t_vs_1'],2),round(fitB_probit['r2'],3),"","","sensitivity"])
    w.writerow(["MMLU->MMLU-Pro","linear",fitB_linear['n'],round(fitB_linear['slope'],3),round(fitB_linear['se'],3),round(fitB_linear['t_vs_1'],2),round(fitB_linear['r2'],3),"","","sensitivity"])
    w.writerow(["MMLU->MMLU-Pro","log2",fitB_log2['n'],round(fitB_log2['slope'],3),round(fitB_log2['se'],3),round(fitB_log2['t_vs_1'],2),round(fitB_log2['r2'],3),"","","sensitivity"])
print("\nwrote data/equating.csv, equating_results.json")


==> anc/model/equating_fig.py <==
#!/usr/bin/env python3
"""Linking diagnostics: two bridges, scale sensitivity and design power."""
import math
import numpy as np
from scipy.stats import nct, norm, t

from figure_utils import BLUE, DARK, GRAY, ORANGE, RED, TEAL, load, plt, save

logit = lambda p: np.log(p / (1 - p))
A = [("Claude 3.7", 56.0, 60.4), ("o3", 94.0, 119.7), ("Opus 4", 86.0, 100.4),
     ("GPT-5", 138.0, 203.0), ("Opus 4.5", 289.0, 293.0), ("GPT-4", 5.4, 3.99),
     ("GPT-4 1106", 8.5, 4.04)]
B = [("GPT-4o", 88.7, 72.6), ("Claude 3 Sonnet", 81.5, 55.1), ("GPT-4 Turbo", 86.5, 63.7),
     ("Phi-3 medium", 79.4, 55.7), ("Llama-3 8B", 62.7, 35.4), ("Gemma 7B", 62.4, 33.7)]


def fit(x, y):
    x, y = np.asarray(x, float), np.asarray(y, float)
    n = len(x)
    slope, intercept = np.polyfit(x, y, 1)
    residual = y - (intercept + slope * x)
    sigma = math.sqrt(float(residual @ residual) / (n - 2))
    sxx = float(((x - x.mean()) ** 2).sum())
    se = sigma / math.sqrt(sxx)
    crit = t.ppf(0.975, n - 2)
    return slope, intercept, se, slope - crit * se, slope + crit * se, sigma, sxx


def design_power(delta, n, sigma, varx, alpha=0.05):
    df = n - 2
    crit = t.ppf(1 - alpha / 2, df)
    sxx = n * varx
    ncp = delta * math.sqrt(sxx) / sigma
    return float(nct.cdf(-crit, df, ncp) + nct.sf(crit, df, ncp))


fig, axes = plt.subplots(2, 2, figsize=(7.7, 5.55))
plt.subplots_adjust(left=0.085, right=0.985, top=0.925, bottom=0.105, wspace=0.42, hspace=0.47)
ax1, ax2, ax3, ax4 = axes.flatten()

# (a) within-family bridge.
x = np.array([r[1] for r in A]); y = np.array([r[2] for r in A])
slope, intercept, se, lo, hi, sigma_a, sxx_a = fit(np.log2(x), np.log2(y))
mn, mx = 2.5, 420
ax1.plot([mn, mx], [mn, mx], linestyle="--", linewidth=0.8, color=GRAY)
xx = np.logspace(np.log10(mn), np.log10(mx), 100)
ax1.plot(xx, 2 ** (intercept + slope * np.log2(xx)), color=RED, linewidth=1.45)
for name, old, new in A:
    color = BLUE if new >= old else RED
    ax1.annotate("", xy=(old, new), xytext=(old, old),
                 arrowprops=dict(arrowstyle="-|>", color=color, linewidth=0.82, mutation_scale=7))
    ax1.scatter(old, new, s=26, color=color, edgecolor="white", linewidth=0.5, zorder=4)
ax1.set_xscale("log"); ax1.set_yscale("log"); ax1.set_xlim(mn, mx); ax1.set_ylim(mn, mx)
ax1.set_xlabel("TH1.0 horizon (min)", fontsize=7.0); ax1.set_ylabel("TH1.1 horizon (min)", fontsize=7.0)
ax1.set_title("(a) Within-family revision", loc="left", fontsize=8.8, fontweight="bold", pad=4)
ax1.text(0.04, 0.96, f"log$_2$ slope {slope:.3f}\n95% CI [{lo:.3f}, {hi:.3f}]",
         transform=ax1.transAxes, va="top", fontsize=6.2, color=RED)

# (b) related-successor stress test.
p1 = np.array([r[1] for r in B]); p2 = np.array([r[2] for r in B])
sl2, int2, se2, lo2, hi2, sigma_b, sxx_b = fit(logit(p1 / 100), logit(p2 / 100))
mn2, mx2 = 28, 93
ax2.plot([mn2, mx2], [mn2, mx2], linestyle="--", linewidth=0.8, color=GRAY)
z = np.linspace(logit(mn2 / 100), logit(mx2 / 100), 100)
inv = lambda q: 100 / (1 + np.exp(-q))
ax2.plot(inv(z), inv(int2 + sl2 * z), color=BLUE, linewidth=1.45)
for name, old, new in B:
    ax2.annotate("", xy=(old, new), xytext=(old, old),
                 arrowprops=dict(arrowstyle="-|>", color=ORANGE, linewidth=0.82, mutation_scale=7))
    ax2.scatter(old, new, s=26, color=BLUE, edgecolor="white", linewidth=0.5, zorder=4)
ax2.set_xlim(58, 92); ax2.set_ylim(28, 92)
ax2.set_xlabel("MMLU accuracy (%)", fontsize=7.0); ax2.set_ylabel("MMLU-Pro accuracy (%)", fontsize=7.0)
ax2.set_title("(b) Cross-benchmark stress test", loc="left", fontsize=8.8, fontweight="bold", pad=4)
ax2.text(0.04, 0.96, f"logit slope {sl2:.3f}\n95% CI [{lo2:.3f}, {hi2:.3f}]",
         transform=ax2.transAxes, va="top", fontsize=6.2, color=BLUE)

# (c) scale-sensitivity forest plot.
fits = []
for label, xxv, yyv in [
    ("METR log$_2$", np.log2(x), np.log2(y)),
    ("MMLU logit", logit(p1 / 100), logit(p2 / 100)),
    ("MMLU probit", norm.ppf(p1 / 100), norm.ppf(p2 / 100)),
    ("MMLU linear", p1 / 100, p2 / 100),
    ("MMLU log$_2$", np.log2(p1 / 100), np.log2(p2 / 100)),
]:
    bb, aa, ss, ll, hh, _, _ = fit(xxv, yyv)
    fits.append((label, bb, ll, hh))
ypos = np.arange(len(fits))[::-1]
for yy, (label, estimate, lower, upper) in zip(ypos, fits):
    color = RED if "METR" in label else BLUE
    ax3.plot([lower, upper], [yy, yy], color=color, linewidth=1.45)
    ax3.scatter([estimate], [yy], s=28, color=color, edgecolor="white", linewidth=0.5, zorder=4)
    label_x = min(upper + 0.035, 2.10)
    label_y = yy + (0.10 if estimate > 1.6 else 0.0)
    ax3.text(label_x, label_y, f"{estimate:.2f}", va="center", fontsize=6.2, color=DARK)
ax3.axvline(1, color="#4F5963", linestyle="--", linewidth=0.9)
ax3.set_yticks(ypos); ax3.set_yticklabels([row[0] for row in fits], fontsize=6.4)
ax3.set_xlim(0.25, 2.22)
ax3.set_xlabel("Linking slope (95% CI)", fontsize=7.0)
ax3.set_title("(c) The diagnosis depends on scale", loc="left", fontsize=8.8, fontweight="bold", pad=4)
ax3.grid(axis="x", color="#F0F2F4")

# (d) power under the observed noise and transformed-anchor spread.
var_a = float(np.var(np.log2(x), ddof=0))
var_b = float(np.var(logit(p1 / 100), ddof=0))
ns = np.arange(4, 61)
power_a = [design_power(0.10, int(n), sigma_a, var_a) for n in ns]
power_b = [design_power(0.10, int(n), sigma_b, var_b) for n in ns]
ax4.plot(ns, power_a, color=RED, linewidth=1.5, label="METR-like bridge")
ax4.plot(ns, power_b, color=BLUE, linewidth=1.5, label="MMLU-like bridge")
ax4.axhline(0.80, color=GRAY, linestyle="--", linewidth=0.85)
ax4.axvline(31, color=RED, linestyle=":", linewidth=0.9)
ax4.axvline(23, color=BLUE, linestyle=":", linewidth=0.9)
ax4.scatter([31], [design_power(0.10, 31, sigma_a, var_a)], color=RED, s=24, zorder=4)
ax4.scatter([23], [design_power(0.10, 23, sigma_b, var_b)], color=BLUE, s=24, zorder=4)
ax4.text(31.7, 0.76, "n=31", fontsize=6.0, color=RED)
ax4.text(23.7, 0.58, "n=23", fontsize=6.0, color=BLUE)
ax4.set_xlim(4, 60); ax4.set_ylim(0, 1.02)
ax4.set_xlabel("Common systems (illustrative)", fontsize=7.0)
ax4.set_ylabel("Power for |slope - 1| = 0.10", fontsize=7.0)
ax4.set_title("(d) Anchor count and placement determine detectability", loc="left", fontsize=8.8, fontweight="bold", pad=4)
ax4.legend(frameon=False, fontsize=6.1, loc="lower right")
ax4.grid(color="#F0F2F4")

fig.text(0.085, 0.030,
         "Power curves hold residual noise and transformed-score dispersion at their observed values; they are design illustrations, not universal sample-size rules.",
         fontsize=6.0, color="#59656F")

save(fig, "figs_equating")


==> anc/model/equating_output.txt <==
LINKING FUNCTIONS AND SCALE SENSITIVITY

case                                scale    n   slope     SE  t vs 1     R2
------------------------------------------------------------------------------
METR TH1.0 -> TH1.1                 log2     7   1.206  0.072    2.87  0.983
MMLU -> MMLU-Pro                    logit    6   0.976  0.066   -0.36  0.982
MMLU -> MMLU-Pro                    probit   6   1.043  0.074    0.58  0.980
MMLU -> MMLU-Pro                    linear   6   1.312  0.118    2.65  0.969
MMLU -> MMLU-Pro                    log2     6   1.984  0.123    8.02  0.985

METR leave-one-out slope range: 1.126 to 1.275
MMLU logit leave-one-out slope range: 0.906 to 1.014
Interpretation: METR shows a scale-dependent change in this seven-model bridge.
For MMLU/MMLU-Pro, bounded-link choices (logit/probit) are near slope 1, but
the comparison is not evidence of strict construct invariance because the benchmark changes content and reasoning demands.

wrote data/equating.csv, equating_results.json


==> anc/model/equating_results.json <==
{
  "metr_log2": {
    "slope": 1.2056302964357812,
    "intercept": -1.1990291421385202,
    "r2": 0.9826115980912435,
    "se": 0.071724584756753,
    "t_vs_1": 2.866943003339183,
    "n": 7,
    "loo_slope_range": [
      1.1260578596017286,
      1.275416549570434
    ]
  },
  "mmlu_logit": {
    "slope": 0.9762960687892946,
    "intercept": -1.1498767340160467,
    "r2": 0.9821109917890131,
    "se": 0.06588163835715861,
    "t_vs_1": -0.35979571549513106,
    "n": 6,
    "loo_slope_range": [
      0.9056108634564073,
      1.0144793017525704
    ]
  },
  "mmlu_probit": {
    "slope": 1.042563173237529,
    "intercept": -0.7402998307413889,
    "r2": 0.9804526698892482,
    "se": 0.07360423298858322,
    "t_vs_1": 0.5782707258715798,
    "n": 6
  },
  "mmlu_linear": {
    "slope": 1.3122539859250137,
    "intercept": -0.48168589718102695,
    "r2": 0.9688614483266971,
    "se": 0.1176267970850538,
    "t_vs_1": 2.654616071023583,
    "n": 6
  },
  "mmlu_log2_sensitivity": {
    "slope": 1.9837672920425928,
    "intercept": -0.19908072043874406,
    "r2": 0.9849255030253903,
    "se": 0.12271014033158151,
    "t_vs_1": 8.017000790515793,
    "n": 6
  },
  "metr_ratio_range": [
    0.4752941176470588,
    1.4710144927536233
  ],
  "mmlu_ratio_range": [
    0.5400641025641026,
    0.8184892897406989
  ]
}

==> anc/model/figure_utils.py <==
from __future__ import annotations

import csv
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
D = ROOT / "data"

BLUE = "#1F5C8B"
BLUE2 = "#5B8DB8"
RED = "#B3412C"
ORANGE = "#D07A2D"
GOLD = "#B07A18"
TEAL = "#277C78"
GREEN = "#3E7C59"
PURPLE = "#6E5A8A"
GRAY = "#747B82"
LIGHT = "#F3F5F7"
MID = "#D8DEE5"
DARK = "#25313B"

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "font.size": 8.2,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.titleweight": "bold",
    "figure.dpi": 160,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.facecolor": "white",
})


def load(name: str) -> list[dict[str, str]]:
    with (D / name).open(encoding="utf-8", newline="") as f:
        return list(csv.DictReader(f))


def save(fig, stem: str, dpi: int = 220) -> None:
    out = ROOT / stem
    fig.savefig(out.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.05)
    fig.savefig(out.with_suffix(".png"), bbox_inches="tight", pad_inches=0.05, dpi=dpi)
    plt.close(fig)
    print(f"wrote {out.name}.pdf / .png")


==> anc/model/finalize_data_inventory.py <==
#!/usr/bin/env python3
"""Generate final machine-readable inventories for every packaged CSV.

This script runs after all empirical, derived, audit, and literature tables have
been generated.  It does not alter scientific values; it documents lineage,
grain, schema, and role so every table in the package is discoverable.
"""
from __future__ import annotations

import csv
from pathlib import Path

D = Path(__file__).resolve().parent / "data"

META = {
    "benchmarks.csv": ("empirical_input", "benchmark_id", "build_model.py", "Versioned benchmark registry"),
    "bridges.csv": ("empirical_input", "model_name + benchmark_a + benchmark_b", "build_model.py", "Common-system benchmark bridges"),
    "compute_horizon.csv": ("derived", "model_id", "analyse.py", "Joint training-compute and task-horizon diagnostic records"),
    "criteria.csv": ("empirical_input", "criterion_id", "build_model.py", "Capability and impact construct registry"),
    "cutoff_release_check.csv": ("audit", "model_name", "research_audit.py", "Verified pre-cutoff releases omitted from the curated sample"),
    "data_quality_report.csv": ("audit", "check", "research_audit.py", "Automated integrity, cutoff and scope checks"),
    "direction_source_links.csv": ("research", "direction_id + research_id", "research_audit.py", "Normalized traceability from measurement directions to research sources"),
    "equating.csv": ("derived", "case + scale", "equating.py", "Linking estimates and scale-sensitivity diagnostics"),
    "events.csv": ("empirical_input", "event_id", "build_model.py", "Core timestamped event table with provenance and evidence grades"),
    "join_intersections.csv": ("derived", "group", "research_audit.py", "Compute and task-horizon observation-set intersections"),
    "labs.csv": ("empirical_input", "lab_id", "build_model.py", "Developer registry"),
    "literature_sources.csv": ("research", "research_id", "research_audit.py", "Broad literature review supporting measurement alternatives"),
    "measurement_directions.csv": ("research", "direction_id", "measurement_directions.py", "Sixteen research-backed measurement and design directions"),
    "measurement_designs.csv": ("research", "design_id", "research_audit.py", "Nine cross-cutting evidence-design requirements"),
    "metr_th11.csv": ("frozen_upstream_input", "name", "frozen public METR input", "Local Time Horizon 1.1 values required for a clean rebuild"),
    "model_observability.csv": ("derived", "model_id", "research_audit.py", "Model-level variable-availability indicators"),
    "models.csv": ("empirical_input", "model_id", "build_model.py", "Curated 62-system audit sample; not a release census"),
    "pairwise_overlap.csv": ("derived", "variable_a + variable_b", "research_audit.py", "Pairwise joint-observation counts"),
    "power.csv": ("derived", "case", "power.py", "Noncentral-t design-power calculations"),
    "relations.csv": ("derived_graph", "subject + predicate + object", "build_graph.py", "Typed semantic-graph edge list"),
    "source_audit.csv": ("audit", "scope + source_id", "research_audit.py", "Combined empirical-source and research-source audit"),
    "source_verification_log.csv": ("audit", "source_id", "research_audit.py", "Verification and correction log for empirical graph sources"),
    "sources.csv": ("empirical_input", "source_id", "build_model.py", "Empirical provenance registry"),
}

# These three self-describing files are excluded from their own input scan and
# appended deterministically below.
SELF = {"data_dictionary.csv", "dataset_inventory.csv", "data_manifest.csv"}


def inspect(path: Path):
    with path.open(encoding="utf-8-sig", newline="") as f:
        reader = csv.reader(f)
        header = next(reader, [])
        n = sum(1 for _ in reader)
    return header, n


def key_joins(header: list[str]) -> str:
    candidates = [
        c for c in header
        if c.endswith("_id") or c in {"name", "model_name", "case", "scale", "source_ids", "benchmark_a", "benchmark_b"}
    ]
    return " | ".join(candidates)

files = sorted(p for p in D.glob("*.csv") if p.name not in SELF)
rows = []
for path in files:
    header, n = inspect(path)
    role, grain, producer, purpose = META.get(
        path.name,
        ("support_or_derived", "documented in producing script", "see repository scripts", "Packaged support table"),
    )
    rows.append({
        "file": path.name,
        "role": role,
        "rows": n,
        "columns": len(header),
        "primary_key_or_grain": grain,
        "generated_by": producer,
        "purpose": purpose,
        "key_join_fields": key_joins(header),
        "column_names": " | ".join(header),
    })

fieldnames = list(rows[0]) if rows else [
    "file", "role", "rows", "columns", "primary_key_or_grain", "generated_by", "purpose", "key_join_fields", "column_names"
]

for out_name in ("data_dictionary.csv", "dataset_inventory.csv", "data_manifest.csv"):
    out = D / out_name
    with out.open("w", encoding="utf-8", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fieldnames)
        w.writeheader()
        w.writerows(rows)
    print(f"  {out.name:28s} {len(rows):4d} rows")


==> anc/model/graph_stats.txt <==
====================================================================
EVENT-CENTRIC GRAPH: STRUCTURE
====================================================================

nodes 269   edges 408
  models 62  labs 17  benchmarks 12  criteria 7  events 144  sources 27

edges by predicate:
  wasDerivedFrom       144
  bearsOn               80
  developedBy           62
  evaluatedOn           55
  successorOf           44
  measures              12
  bridgesVersions        7
  supersedes             4

models by lab (all 62):
  OpenAI                      18  (2 open, 16 closed)
  Anthropic                    9  (0 open, 9 closed)
  Meta AI                      7  (7 open, 0 closed)
  DeepSeek                     7  (7 open, 0 closed)
  Alibaba (Qwen)               4  (4 open, 0 closed)
  Zhipu AI (GLM)               4  (4 open, 0 closed)
  Moonshot AI (Kimi)           3  (3 open, 0 closed)
  Google DeepMind              2  (0 open, 2 closed)
  TII                          1  (1 open, 0 closed)
  Mistral AI                   1  (1 open, 0 closed)
  Meituan (LongCat)            1  (1 open, 0 closed)
  Ant Group (Ling)             1  (1 open, 0 closed)
  Allen Institute for AI       1  (1 open, 0 closed)
  LG AI Research               1  (1 open, 0 closed)
  Xiaomi (MiMo)                1  (1 open, 0 closed)
  NVIDIA                       1  (1 open, 0 closed)

lineage chains (declared succession):
  (9) Claude 3 Opus -> Claude 3.5 Sonnet -> Claude 3.5 Sonnet (New) -> Claude 3.7 Sonnet -> Claude Opus 4 -> Claude Opus 4.1 -> Claude Opus 4.5 -> Claude Opus 4.6 -> Claude Mythos Preview
  (7) DeepSeek-Coder-V2 236B -> DeepSeek-V2.5 -> DeepSeek-V3 -> DeepSeek-R1 -> DeepSeek-R1 (May 2025) -> DeepSeek-V4-Flash -> DeepSeek-V4-Pro
  (4) GLM-4.5 -> GLM-4.6 -> GLM-4.7 -> GLM-5
  (13) GPT-1 -> GPT-2 -> GPT-3 -> GPT-3.5 -> GPT-4 -> GPT-4 1106 -> GPT-4 Turbo -> GPT-4o -> GPT-5 -> GPT-5.1-Codex-Max -> GPT-5.2 -> GPT-5.3-Codex -> GPT-5.4
  (2) Gemini 3 Pro -> Gemini 3.1 Pro
  (3) Kimi K2 -> Kimi K2 Thinking -> Kimi K2.5
  (7) LLaMA-65B -> Llama 2-70B -> Llama 3-70B -> Llama 3.1-405B -> Llama 4 Scout -> Llama 4 Maverick -> Llama 4 Behemoth
  (4) Qwen2.5-72B -> Qwen3-235B-A22B -> Qwen3-Coder-480B-A35B -> Qwen3-Max
  (2) gpt-oss-20b -> gpt-oss-120b
  (3) o1-preview -> o1 -> o3

temporal span:
  2018-06-11 to 2026-06-04   (62 model releases)
    2018    1  (0 open, 1 closed)
    2019    1  (0 open, 1 closed)
    2020    1  (0 open, 1 closed)
    2022    1  (0 open, 1 closed)
    2023    6  (4 open, 2 closed)
    2024   13  (6 open, 7 closed)
    2025   28  (19 open, 9 closed)
    2026   11  (6 open, 5 closed)

integrity:
  dangling edges: 0
  isolated models: 0


==> anc/model/inventory_output.txt <==
  data_dictionary.csv            23 rows
  dataset_inventory.csv          23 rows
  data_manifest.csv              23 rows


==> anc/model/lifecycle_fig.py <==
#!/usr/bin/env python3
"""Figure 3: benchmark lifecycle and substantive-event provenance."""
import datetime as dt
from collections import Counter, defaultdict
import numpy as np
from matplotlib import gridspec
from matplotlib.lines import Line2D
from figure_utils import BLUE, BLUE2, DARK, GRAY, GREEN, ORANGE, PURPLE, RED, TEAL, plt, load, save

bench = load("benchmarks.csv")
events = load("events.csv")
sources = {s["source_id"]: s for s in load("sources.csv")}
cut = dt.date(2026, 8, 12)


def parse_date(value: str) -> dt.date:
    if not value:
        return cut
    for fmt in ("%Y-%m-%d", "%Y-%m", "%Y"):
        try:
            return dt.datetime.strptime(value, fmt).date()
        except ValueError:
            pass
    return cut


def decimal_year(value: dt.date) -> float:
    return value.year + (value.timetuple().tm_yday - 1) / 365.25


fig = plt.figure(figsize=(7.7, 4.65))
gs = gridspec.GridSpec(1, 2, figure=fig, width_ratios=[1.50, 1.0], wspace=0.42,
                       left=0.19, right=0.985, top=0.89, bottom=0.17)

# (a) Instrument timeline.
ax = fig.add_subplot(gs[0, 0])
order = [
    "METR Time Horizon 1.0", "METR Time Horizon 1.1", "METR Time Horizon 80pct 1.1",
    "ARC-AGI 1", "ARC-AGI 2", "ARC-AGI 3", "SWE-bench Verified", "SWE-bench Pro",
    "MMLU 1", "Humanity's Last Exam 1", "CHC AGI Score 1", "LifeSciBench 1",
]
lookup = {f"{b['family']} {b['version']}": b for b in bench}
status_color = {"active": BLUE, "saturated": RED, "superseded": GRAY,
                "retiring_contaminated": ORANGE}
for i, key in enumerate(order):
    b = lookup[key]
    start = parse_date(b["created"])
    end = parse_date(b["retired"])
    yy = len(order) - 1 - i
    color = status_color.get(b["status"], GRAY)
    ax.plot([decimal_year(start), decimal_year(end)], [yy, yy], color=color,
            lw=3.2, solid_capstyle="round", alpha=0.78)
    ax.scatter(decimal_year(start), yy, s=30, color=color, edgecolor="white", lw=0.55, zorder=4)
    if b["retired"]:
        ax.scatter(decimal_year(end), yy, s=32, marker="x", color=color, lw=1.15, zorder=5)

issue_map = {"CorrectionEvent": "C", "ContaminationFinding": "!",
             "MeasurementCeiling": "L", "MethodologyChange": "M"}
issue_groups = defaultdict(set)
for e in events:
    if e["benchmark_id"] and e["event_type"] in issue_map:
        issue_groups[(e["benchmark_id"], e["date"])].add(issue_map[e["event_type"]])
for (benchmark_id, date), codes in issue_groups.items():
    b = next((x for x in bench if x["benchmark_id"] == benchmark_id), None)
    if not b:
        continue
    key = f"{b['family']} {b['version']}"
    if key not in order:
        continue
    yy = len(order) - 1 - order.index(key)
    xx = decimal_year(parse_date(date))
    label = "/".join(sorted(codes))
    ax.scatter(xx, yy, s=46, marker="D", facecolor="white", edgecolor=RED, lw=1.0, zorder=6)
    ax.text(xx, yy, label, ha="center", va="center",
            fontsize=4.7, fontweight="bold", color=RED, zorder=7)

ax.axvline(decimal_year(cut), color="#67727D", lw=0.85, ls="--")
ax.text(decimal_year(cut) - 0.05, len(order) - 0.48, "cutoff", ha="right", va="bottom",
        fontsize=5.95, color="#67727D")
ax.set_yticks(range(len(order)))
ax.set_yticklabels(list(reversed(order)), fontsize=6.25)
ax.set_xlim(2019.0, 2026.75)
ax.set_xlabel("Calendar year", fontsize=7.3)
ax.set_title("(a) A benchmark is a versioned instrument with a lifecycle", loc="left",
             fontsize=8.55, fontweight="bold", pad=7)
ax.grid(axis="x", color="#EEF1F3")

# (b) Waffle chart for provenance and venue class.
ax2 = fig.add_subplot(gs[0, 1])
MEAS = {"BenchmarkResult", "FieldExperiment", "SubstrateEstimate", "EfficiencyObservation"}
meas = [e for e in events if e["event_type"] in MEAS and e["source_id"]]
count_by_source = Counter(e["source_id"] for e in meas)
total = len(meas)
metr = count_by_source["S001"]
venue_counts = Counter()
for sid, n in count_by_source.items():
    if sid == "S001":
        continue
    venue_counts[sources[sid]["venue_class"]] += n
segments = [
    ("METR TH1.1", metr, RED),
    ("Other lab releases", venue_counts["lab_release"], TEAL),
    ("Preprints", venue_counts["preprint"], PURPLE),
    ("Peer-reviewed", venue_counts["peer_reviewed"], GREEN),
    ("Vendor", venue_counts["vendor"], ORANGE),
]
colors = []
for _, n, color in segments:
    colors.extend([color] * n)
colors.append("#E5E9EC")  # one unused cell in a 12 x 6 grid
coords = []
for idx in range(72):
    col = idx % 12
    row = 5 - idx // 12
    coords.append((col, row))
for idx, (xx, yy) in enumerate(coords):
    face = colors[idx]
    ax2.scatter(xx, yy, s=54, marker="s", facecolor=face,
                edgecolor="white", linewidth=0.55)
ax2.set_xlim(-0.75, 11.75); ax2.set_ylim(-0.75, 5.75)
ax2.set_aspect("equal")
ax2.set_xticks([]); ax2.set_yticks([])
for spine in ax2.spines.values(): spine.set_visible(False)
ax2.set_title("(b) Measurement provenance is concentrated", loc="left",
              fontsize=8.55, fontweight="bold", pad=11)
ax2.text(0.0, 5.62, f"{metr}/{total} ({100 * metr / total:.1f}%) from METR",
         fontsize=7.7, fontweight="bold", color=RED, va="bottom")

legend_handles = [Line2D([0], [0], marker="s", color="none", markerfacecolor=c,
                         markeredgecolor="white", markersize=6.5,
                         label=f"{label}: {n}") for label, n, c in segments if n]
ax2.legend(handles=legend_handles, frameon=False, fontsize=5.85, ncol=2,
           loc="upper center", bbox_to_anchor=(0.5, -0.12), handletextpad=0.35,
           columnspacing=0.8)

fig.text(0.50, 0.052,
         "M/C/!/L mark lifecycle events. Each square is one of 71 quantitative events; administrative release records are excluded.",
         fontsize=5.65, color="#59656F", ha="center")

save(fig, "figs_lifecycle_provenance")


==> anc/model/measurement_directions.py <==
#!/usr/bin/env python3
"""Generate the canonical v4 table of alternative measurement directions.

The rows are a research synthesis, not additional observations in the empirical
frontier-model graph. Ordinal scores use the following rubric:
0 = absent; 1 = thin or single-programme; 2 = usable but incomplete;
3 = comparatively mature in the public record.
"""
from __future__ import annotations

import csv
from pathlib import Path

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "data" / "measurement_directions.csv"

HEADER = [
    "direction_id", "layer", "direction", "primary_observable", "minimum_design",
    "representative_programmes", "research_source_ids",
    "public_longitudinal_record", "model_level_joinability", "protocol_control",
    "external_validity", "current_readiness", "forecast_role",
    "current_audit_status", "forecast_value", "main_failure_addressed",
]

ROWS = [
    (
        "D01", "Measurement scale", "Anchored common-scale calibration",
        "Latent capability and instrument difficulty on a linked scale",
        "Common models and/or items deliberately spanning capability, family and score range; pre-specified link; uncertainty on both axes; invariance diagnostics",
        "Rosetta Stone; Growing Pains; BenchBench; formal test linking",
        "R009,R010,R011,R013,R014,R017",
        1, 1, 2, 1, 2, "longitudinal scale",
        "Two small, incidental bridges are available; neither was designed as a calibration panel.",
        "Prevents benchmark succession from being mistaken for capability acceleration.",
        "benchmark drift",
    ),
    (
        "D02", "Measurement scale", "Repeated open-weight sentinel panel",
        "Change on inspectable systems repeatedly evaluated across instrument versions",
        "Stable open-weight sentinels; frozen inference stack; repeated reruns; versioned prompts and artifacts; broad capability coverage",
        "Pythia-style checkpoints; HELM-style common panels",
        "R026,R048",
        0, 3, 3, 1, 1, "bridge infrastructure",
        "The sample has 35 open-weight compute records but no METR p50 observations for those systems.",
        "Creates joint observations and separates instrument change from model change.",
        "missing joins",
    ),
    (
        "D03", "System at use", "Capability elicitation envelope",
        "Best achieved performance as a function of scaffold, tools, attempts and inference budget",
        "Model build, scaffold, tools, tokens, time, retries, judge, pass@k and full outcome distribution reported together",
        "RE-Bench; MLE-bench; PaperBench; controlled CAISI evaluations",
        "R027,R028,R029",
        1, 2, 3, 2, 2, "elicited capability",
        "The graph stores point results but not configuration-level elicitation surfaces.",
        "Avoids treating one prompt or scaffold as an intrinsic property of the base model.",
        "protocol dependence",
    ),
    (
        "D04", "Resources", "Resource-performance frontier",
        "Performance, cost, latency and energy under training and inference budgets",
        "Training FLOP with uncertainty; inference tokens/FLOP; hardware; latency; energy; cost; matched quality targets; Pareto analysis",
        "Epoch AI; algorithmic-progress studies; test-time compute; MLPerf Power",
        "R006,R031,R032,R033,R048",
        2, 2, 2, 2, 2, "progression decomposition",
        "Training compute is known for 43/62 systems; inference compute, cost and energy are not jointly recorded.",
        "Separates scaling, algorithms and inference spending as mechanisms of measured progress.",
        "resource confounding",
    ),
    (
        "D05", "Behavior", "Task-duration by reliability curve",
        "Probability of success across task duration, attempts and time budgets",
        "Full success curve rather than p50 alone; uncertainty; human-duration distribution; task mixture; repeated runs and matched budgets",
        "METR Time Horizon; RE-Bench; BRIDGE",
        "R007,R008,R027,R030",
        3, 2, 2, 2, 2, "agentic reliability",
        "Twenty-six systems have p50 observations, mostly from one programme; the full curve is not in the event graph.",
        "Turns a headline horizon into an interpretable reliability surface.",
        "threshold compression",
    ),
    (
        "D06", "Instrument lifecycle", "Dynamic contamination-resistant streams",
        "Performance on fresh, private, retired and repaired item cohorts",
        "Timestamped item provenance; pre-registration; rolling cohorts; private holdout; retirement policy; anchor-based re-linking after revision",
        "LiveBench; MMLU-CF; HLE; HLE-Verified",
        "R021,R022,R023,R024,R025,R056",
        2, 2, 2, 1, 2, "fresh capability evidence",
        "The graph records contamination and corrections but not a repeated fresh-item panel.",
        "Distinguishes capability gain from exposure, memorisation and item repair.",
        "contamination and saturation",
    ),
    (
        "D07", "Protocol", "Stochastic protocol and judge reliability",
        "Within-configuration variance and sensitivity to prompts, trials and evaluator versions",
        "Repeated trials; prompt-preserving perturbations; judge ensembles or human checks; variance components; frozen evaluator versions",
        "ReliableEval; NIST GLMM evaluation; judge audits; repeated-behavior studies",
        "R003,R018,R019,R020",
        1, 3, 3, 2, 2, "measurement reliability",
        "Protocol, judge and repeated-run distributions are not jointly represented in the current empirical tables.",
        "Propagates run-to-run and evaluator uncertainty instead of reporting a single deterministic score.",
        "stochastic and judge error",
    ),
    (
        "D08", "Behavior", "Multidimensional capability and propensity profile",
        "A vector of abilities, propensities and item difficulties rather than one aggregate score",
        "Construct map; item diagnostics; factor/IRT checks; subgroup invariance; safety and behavioral dimensions; adaptive item selection",
        "HELM; ability-oriented evaluation; propensity profiles; HarmBench; IRT for AI safety",
        "R012,R013,R015,R026,R038,R039,R047,R049,R051",
        2, 2, 2, 2, 2, "capability-risk profile",
        "The graph contains heterogeneous criteria but does not estimate a validated multidimensional latent structure.",
        "Represents uneven capability and risk without forcing them onto one leaderboard axis.",
        "construct compression",
    ),
    (
        "D09", "Generalisation", "Novel transfer and interactive generalisation",
        "Adaptation to unseen rules, environments and feedback rather than rehearsed task families",
        "Hidden generators; interactive episodes; sample efficiency; intervention budget; human baseline; explicit transfer split",
        "ARC-AGI-2 and related interactive or adaptive benchmarks",
        "R040",
        1, 1, 2, 2, 1, "generalisation evidence",
        "ARC-style events are sparse and protocols change across benchmark generations.",
        "Measures transfer that static accuracy suites systematically under-observe.",
        "task-family overfitting",
    ),
    (
        "D10", "Deployment", "Field and workflow outcomes",
        "Causal productivity, quality, error, adoption and distributional effects in real work",
        "Randomisation or defensible counterfactual; task boundaries; human-AI configuration; outcome heterogeneity; independent replication",
        "Customer support, software engineering, consulting and open-source field studies",
        "R004,R034,R035,R036,R037",
        2, 1, 2, 3, 2, "external outcome",
        "The graph has four field events from three programmes and cannot identify a general deployment effect.",
        "Links laboratory capability claims to economic and organisational consequences.",
        "external-validity gap",
    ),
    (
        "D11", "Provenance", "Multi-lab replication and assertion-level provenance",
        "Between-programme variance, correction history and selective-disclosure structure",
        "Shared protocols; independent reruns; assertion-level provenance; model cards; dataset sheets; explicit disclosure model",
        "PROV-O; Simple Event Model; Model Cards; Datasheets; FMTI",
        "R041,R042,R043,R044,R045",
        2, 2, 2, 2, 1, "source-dependence control",
        "Seventy-three percent of substantive events are associated with METR and only one explicit replication-failure event is represented.",
        "Makes source dependence and missing-not-at-random disclosure part of uncertainty.",
        "source concentration",
    ),
    (
        "D12", "Statistical target", "Explicit estimands and variance decomposition",
        "The population, item universe, trial distribution and effect actually being estimated",
        "Pre-specified estimand; item and trial sampling model; variance components; model-family clustering; power and sensitivity analysis",
        "NIST AI 800-3; estimands framework; power analysis",
        "R003,R016,R017",
        1, 3, 3, 2, 2, "statistical estimand",
        "Most source records report point metrics without an explicit item or trial superpopulation.",
        "Aligns confidence intervals with the claim a forecast intends to extrapolate.",
        "mis-specified uncertainty",
    ),
    (
        "D13", "Forecast and deployment", "Post-deployment monitoring and forecast backtesting",
        "Drift, incidents, realized outcomes and calibration of earlier probabilistic predictions",
        "Frozen forecast registry; proper scoring rules; interval coverage; versioned endpoint; monitoring across functionality, operations, humans, security and impact",
        "JAIR expert surveys; NIST ARIA; NIST AI 800-4",
        "R001,R002,R004,R005",
        1, 1, 2, 3, 1, "forecast validation",
        "Criteria contain survey medians, but the package has no complete registry linking forecasts to later versioned outcomes.",
        "Tests whether the whole measurement-plus-forecast pipeline remains calibrated after instruments change.",
        "unvalidated extrapolation",
    ),
    (
        "D14", "Human interaction", "Human-rater and preference calibration",
        "Comparative usefulness or quality after separating model, prompt and rater effects",
        "Randomized pairings; rater identifiers and repeated judgments; severity/centrality model; prompt-population definition; temporal recalibration",
        "Chatbot Arena; multifaceted Rasch or rater-effect models",
        "R046,R050",
        3, 2, 2, 3, 2, "human utility signal",
        "Human-preference evidence is not joined to rater effects, prompt drift or the audited resource records.",
        "Prevents changing rater pools and prompt populations from masquerading as model progress.",
        "rater and population drift",
    ),
    (
        "D15", "Human interaction", "Matched human-reference calibration",
        "A distribution of human performance under the same task, time, tools and scoring conditions used for AI systems",
        "Pre-specified participant population and expertise; matched task access, tools and time budgets; repeated observations; uncertainty intervals; transparent exclusions",
        "Rigorous human-baseline protocols; METR task-duration studies; RE-Bench",
        "R007,R027,R028,R030,R052",
        1, 2, 3, 3, 2, "human-reference threshold",
        "Human durations appear in the horizon record, but a general matched human-reference panel is not joined across the audited capability measures.",
        "Makes claims such as human-level or superhuman performance depend on an explicit, reproducible human reference distribution rather than a floating threshold.",
        "human baseline mismatch",
    ),
    (
        "D16", "Statistical target", "Construct-validity triangulation",
        "Evidence that an evaluation operationalizes the claimed capability rather than benchmark-specific artifacts",
        "Construct map; convergent and discriminant evidence across instruments; criterion links to realistic outcomes; item/process audits; sensitivity to nuisance variation",
        "Measurement-theory audits; psychometric validation; domain benchmark validation",
        "R015,R051,R053,R054,R055",
        1, 2, 3, 3, 2, "claim validity",
        "The event graph preserves benchmark identity and revisions but does not establish that heterogeneous benchmark scores instantiate one common frontier-capability construct.",
        "Separates progress on an instrument from progress on the scientific construct a forecast intends to extrapolate.",
        "construct validity",
    ),
]

with OUT.open("w", encoding="utf-8", newline="") as f:
    writer = csv.writer(f)
    writer.writerow(HEADER)
    writer.writerows(ROWS)

print(f"  {OUT.name:32s} {len(ROWS):4d} rows")


==> anc/model/measurement_directions_output.txt <==
  measurement_directions.csv         16 rows


==> anc/model/method_fig.py <==
#!/usr/bin/env python3
"""Figure 1: audit workflow and event topology."""
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch

from figure_utils import BLUE, BLUE2, DARK, GREEN, LIGHT, ORANGE, PURPLE, RED, TEAL, plt, save

fig = plt.figure(figsize=(7.7, 4.45))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_axis_off()

ax.text(0.035, 0.955, "Method: from public records to a forecastability audit",
        fontsize=12.1, fontweight="bold", color=DARK, va="top")
ax.text(0.035, 0.910,
        "The event graph is supporting infrastructure; the scientific output is an audit of joins, scale continuity, protocol dependence and provenance.",
        fontsize=7.15, color="#59656F", va="top")

steps = [
    ("1", "Freeze scope", "cutoff, inclusion\nrule, raw snapshots", BLUE),
    ("2", "Normalize records", "models, versions,\nmetrics, configurations", BLUE2),
    ("3", "Eventize evidence", "results, changes,\nfailures, provenance", TEAL),
    ("4", "Audit the links", "co-observation, lifecycle,\nsource independence", ORANGE),
    ("5", "Test and redesign", "linking, power, portfolio,\nforecast backtests", PURPLE),
]
xs = [0.035, 0.225, 0.415, 0.605, 0.795]
y, w, h = 0.675, 0.155, 0.165
for i, (num, title, subtitle, color) in enumerate(steps):
    x = xs[i]
    ax.add_patch(FancyBboxPatch(
        (x, y), w, h, boxstyle="round,pad=0.009,rounding_size=0.016",
        facecolor="white", edgecolor=color, linewidth=1.15))
    ax.add_patch(Circle((x + 0.020, y + h - 0.026), 0.015,
                        facecolor=color, edgecolor="none"))
    ax.text(x + 0.020, y + h - 0.026, num, ha="center", va="center",
            fontsize=6.9, fontweight="bold", color="white")
    ax.text(x + w / 2, y + h - 0.064, title, ha="center", va="center",
            fontsize=7.6, fontweight="bold", color=DARK)
    ax.text(x + w / 2, y + 0.046, subtitle, ha="center", va="center",
            fontsize=5.95, color="#56636E", linespacing=1.18)
    if i < len(steps) - 1:
        ax.add_patch(FancyArrowPatch(
            (x + w + 0.006, y + h / 2), (xs[i + 1] - 0.006, y + h / 2),
            arrowstyle="-|>", mutation_scale=9, linewidth=1.0, color="#88949E"))

ax.text(0.035, 0.605, "Event topology used by the audit", fontsize=9.0,
        fontweight="bold", color=DARK, va="top")

nodes = {
    "Model": (0.095, 0.335, 0.125, 0.085, BLUE),
    "Configuration\nand resources": (0.285, 0.335, 0.165, 0.100, GREEN),
    "Event": (0.505, 0.335, 0.125, 0.090, TEAL),
    "Benchmark\nversion": (0.505, 0.515, 0.150, 0.095, ORANGE),
    "Criterion": (0.715, 0.365, 0.125, 0.085, PURPLE),
    "Source": (0.905, 0.335, 0.115, 0.085, RED),
}
for label, (cx, cy, bw, bh, color) in nodes.items():
    ax.add_patch(FancyBboxPatch(
        (cx - bw / 2, cy - bh / 2), bw, bh,
        boxstyle="round,pad=0.009,rounding_size=0.015",
        facecolor=LIGHT, edgecolor=color, linewidth=1.05))
    ax.text(cx, cy, label, ha="center", va="center", fontsize=7.1,
            fontweight="bold", color=DARK, linespacing=1.05)


def edge(start, end, label, label_xy, connection="arc3,rad=0"):
    ax.add_patch(FancyArrowPatch(
        start, end, arrowstyle="-|>", mutation_scale=8.2, linewidth=0.95,
        color="#84919C", connectionstyle=connection))
    ax.text(label_xy[0], label_xy[1], label, fontsize=5.55, color="#59656F",
            ha="center", va="center",
            bbox=dict(facecolor="white", edgecolor="none", pad=0.5))

edge((0.158, 0.335), (0.202, 0.335), "has", (0.181, 0.350))
edge((0.368, 0.335), (0.442, 0.335), "participates in", (0.405, 0.351))
edge((0.505, 0.381), (0.505, 0.463), "evaluated on", (0.555, 0.432))
edge((0.568, 0.345), (0.652, 0.365), "bears on", (0.610, 0.378))
edge((0.568, 0.306), (0.847, 0.306), "derived from", (0.747, 0.286))
edge((0.575, 0.482), (0.670, 0.405), "operationalizes", (0.662, 0.455), connection="arc3,rad=0.10")

# Output strip: distinct from the graph and safely above the page edge.
ax.add_patch(FancyBboxPatch((0.035, 0.095), 0.930, 0.090,
                            boxstyle="round,pad=0.008,rounding_size=0.012",
                            facecolor="#F7F9FA", edgecolor="#D9E0E5", linewidth=0.8))
ax.text(0.055, 0.151, "Audit outputs", fontsize=6.8, fontweight="bold",
        color=DARK, va="center")
ax.text(0.172, 0.151,
        "joint-observation topology  |  benchmark-link diagnostics  |  lifecycle and source dependence  |  alternative measurement designs",
        fontsize=6.05, color="#56636E", va="center")
ax.text(0.055, 0.116,
        "Forecast only after the target, observable, protocol, version link and uncertainty budget are explicit.",
        fontsize=6.05, color=TEAL, va="center", fontweight="bold")

save(fig, "figs_method")


==> anc/model/observability_fig.py <==
#!/usr/bin/env python3
"""Figure 2: the model-level join bottleneck."""
import numpy as np
from matplotlib import gridspec
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import FancyBboxPatch
from figure_utils import BLUE, DARK, LIGHT, MID, ORANGE, RED, TEAL, plt, load, save

obs = load("model_observability.csv")
join = {r["group"]: r for r in load("join_intersections.csv")}
ch = load("compute_horizon.csv")

fig = plt.figure(figsize=(7.7, 5.25))
gs = gridspec.GridSpec(
    2, 2, figure=fig, height_ratios=[0.95, 1.25], width_ratios=[1.10, 1.0],
    left=0.075, right=0.98, top=0.94, bottom=0.105, hspace=0.48, wspace=0.36,
)

# (a) UpSet-style intersection display.
ax = fig.add_subplot(gs[0, 0])
rows = [
    ("Compute only", 36, 1, 0, BLUE),
    ("Horizon only", 19, 0, 1, TEAL),
    ("Both", 7, 1, 1, ORANGE),
    ("Neither", 0, 0, 0, "#AAB2B9"),
]
y = np.arange(len(rows))[::-1]
# Fixed columns keep the row labels, membership glyphs and bars visually separate
# at both full-page and high-zoom rendering sizes.
label_x = -2.2
c_x, h_x = 0.0, 9.5
bar_start = 13.0
for yy, (label, count, c, h, color) in zip(y, rows):
    ax.text(label_x, yy, label, ha="right", va="center", fontsize=6.8, color=DARK)
    # Membership matrix.
    if c and h:
        ax.plot([c_x, h_x], [yy, yy], color=ORANGE, lw=1.4, zorder=2)
    ax.scatter([c_x, h_x], [yy, yy], s=30,
               facecolors=[BLUE if c else "white", TEAL if h else "white"],
               edgecolors=[BLUE if c else "#BAC2C9", TEAL if h else "#BAC2C9"],
               linewidths=0.9, zorder=3)
    if count:
        ax.barh(yy, count, left=bar_start, height=0.55, color=color, alpha=0.92, zorder=2)
    ax.text(bar_start + count + 0.7, yy, str(count), va="center", fontsize=7.0,
            fontweight="bold", color=DARK)
ax.axvline(bar_start - 1.0, color="#E3E7EA", lw=0.8)
ax.text(c_x, -0.84, "Compute", ha="center", va="top", fontsize=5.25, color="#5B6670")
ax.text(h_x, -0.84, "Horizon", ha="center", va="top", fontsize=5.25, color="#5B6670")
ax.set_xlim(-17.0, 52.0)
ax.set_ylim(-1.25, 3.65)
ax.set_xticks([]); ax.set_yticks([])
for spine in ax.spines.values(): spine.set_visible(False)
ax.set_title("(a) The intended join exists for only 7 of 62 systems", loc="left",
             fontsize=8.6, fontweight="bold", pad=5)

# (b) Coverage by access regime.
ax2 = fig.add_subplot(gs[0, 1])
features = [
    ("training_compute", "Training\ncompute"),
    ("metr_p50", "Horizon"),
    ("non_metr_capability_result", "Other\ncapability"),
    ("peer_reviewed_measurement", "Peer-reviewed\nmeasurement"),
]
groups = [("closed", "Closed", 27), ("open_weight", "Open-weight", 35)]
mat = np.zeros((2, 4)); counts = np.zeros((2, 4), dtype=int)
for i, (key, _, n) in enumerate(groups):
    subset = [r for r in obs if r["weights"] == key]
    for j, (field, _) in enumerate(features):
        counts[i, j] = sum(int(r[field]) for r in subset)
        mat[i, j] = counts[i, j] / n
cmap = LinearSegmentedColormap.from_list("auditblue", ["#F2F4F6", "#9DBBD2", BLUE])
ax2.imshow(mat, aspect="auto", cmap=cmap, vmin=0, vmax=1)
for i in range(2):
    for j in range(4):
        pct = int(round(100 * mat[i, j]))
        ax2.text(j, i, f"{counts[i,j]}/{groups[i][2]}\n{pct}%", ha="center", va="center",
                 fontsize=6.55, color="white" if mat[i, j] > 0.55 else DARK,
                 fontweight="bold" if mat[i, j] in (0, 1) else "normal")
ax2.set_xticks(range(4)); ax2.set_xticklabels([x[1] for x in features], fontsize=6.2)
ax2.tick_params(axis="x", top=True, labeltop=True, bottom=False, labelbottom=False, length=0, pad=4)
ax2.set_yticks(range(2)); ax2.set_yticklabels([x[1] for x in groups], fontsize=6.8)
ax2.tick_params(axis="y", length=0)
for spine in ax2.spines.values(): spine.set_visible(False)
ax2.set_title("(b) Missingness follows a closed/open-weight split", loc="left",
              fontsize=8.6, fontweight="bold", pad=5)

# (c) The seven common systems.
ax3 = fig.add_subplot(gs[1, :])
x = np.array([float(r["training_flop"]) for r in ch])
yv = np.array([float(r["p50_horizon_min"]) for r in ch])
lx = np.log10(x); ly = np.log10(yv)
slope, intercept = np.polyfit(lx, ly, 1)
xx = np.linspace(lx.min() - 0.10, lx.max() + 0.10, 160)
ax3.plot(10 ** xx, 10 ** (intercept + slope * xx), color=RED, lw=1.45,
         label=f"descriptive log-log slope {slope:.2f}")
ax3.scatter(x, yv, s=38, color=BLUE, edgecolor="white", lw=0.65, zorder=4)
offsets = {
    "GPT-2": (6, -2), "GPT-3": (6, 2), "GPT-3.5": (6, 2), "GPT-4": (6, -10),
    "Claude 3.5 Sonnet": (7, 3), "Claude 3.7 Sonnet": (7, 3), "GPT-5": (7, 3),
}
short = {"Claude 3.5 Sonnet": "Claude 3.5 S.", "Claude 3.7 Sonnet": "Claude 3.7 S."}
for r in ch:
    nm = r["name"]
    ax3.annotate(short.get(nm, nm), (float(r["training_flop"]), float(r["p50_horizon_min"])),
                 textcoords="offset points", xytext=offsets.get(nm, (5, 3)),
                 fontsize=5.85, color="#4F5963")
ax3.set_xscale("log"); ax3.set_yscale("log")
ax3.set_xlabel("Estimated training compute (FLOP)", fontsize=7.2)
ax3.set_ylabel("METR p50 task horizon (minutes)", fontsize=7.2)
ax3.grid(color="#EDF0F2", which="both", zorder=0)
ax3.legend(frameon=False, fontsize=6.2, loc="lower right")
ax3.set_title("(c) The apparent relationship is identified by seven selected systems",
              loc="left", fontsize=8.6, fontweight="bold", pad=5)
ax3.text(0.018, 0.94,
         "Descriptive only: the sample is not a census, compute is estimated, and no recent open-weight system carries a METR horizon.",
         transform=ax3.transAxes, va="top", fontsize=6.15, color="#56636E",
         bbox=dict(boxstyle="round,pad=0.35", facecolor="white", edgecolor="#D8DEE5", alpha=0.94))

save(fig, "figs_observability")


==> anc/model/power.py <==
#!/usr/bin/env python3
"""Power analysis for slope-linking tests using a noncentral t distribution.

The null is H0: beta = 1.  Unlike a confidence-interval half-width, a minimum
*detectable* effect must specify statistical power.  We report two-sided
alpha=0.05, 80% power, conditional on each observed anchor design.

Sample-size projections are illustrative only: they assume future anchors have
the same transformed-score dispersion and residual noise as the observed case.
Anchor placement matters, so there is no universal "N models is enough" rule.
"""
import csv
import math
import numpy as np
from scipy.stats import nct, t

ALPHA = 0.05
TARGET_POWER = 0.80

A = [("Claude 3.7 Sonnet",56.0,60.4),("o3",94.0,119.7),("Claude Opus 4",86.0,100.4),
     ("GPT-5",138.0,203.0),("Claude Opus 4.5",289.0,293.0),
     ("GPT-4",5.4,3.99),("GPT-4 1106",8.5,4.04)]
B = [("GPT-4o",88.7,72.6),("Claude-3 Sonnet",81.5,55.1),("GPT-4-Turbo",86.5,63.7),
     ("Phi-3-medium-4k",79.4,55.7),("Llama-3-8B",62.7,35.4),("Gemma-7B",62.4,33.7)]

logit = lambda p: np.log(p/(1-p))

def fit(x, y):
    x, y = np.asarray(x,float), np.asarray(y,float)
    n = len(x)
    b, a = np.polyfit(x,y,1)
    resid = y-(a+b*x)
    sigma = math.sqrt(float(resid@resid)/(n-2))
    sxx = float(((x-x.mean())**2).sum())
    se = sigma/math.sqrt(sxx)
    return b, a, sigma, sxx, se, n

def power(delta, n, sigma, sxx, alpha=ALPHA):
    df=n-2
    crit=t.ppf(1-alpha/2,df)
    ncp=delta*math.sqrt(sxx)/sigma
    return float(nct.cdf(-crit,df,ncp)+nct.sf(crit,df,ncp))

def mde80(n, sigma, sxx):
    # Search only the numerically stable, substantively relevant range.
    grid=np.linspace(0.0,0.99,1000)
    last=0.0
    for d in grid[1:]:
        pw=power(float(d),n,sigma,sxx)
        if math.isfinite(pw) and pw >= TARGET_POWER:
            lo,hi=last,float(d)
            for _ in range(60):
                mid=(lo+hi)/2
                pm=power(mid,n,sigma,sxx)
                if math.isfinite(pm) and pm >= TARGET_POWER:
                    hi=mid
                else:
                    lo=mid
            return hi
        last=float(d)
    return float("nan")

def projected_n(target, sigma, varx, maxn=5000):
    for n in range(4,maxn+1):
        # Expected Sxx if future anchors have comparable transformed-score spread.
        sxx=n*varx
        if power(target,n,sigma,sxx)>=TARGET_POWER:
            return n
    return None

cases=[]
for name,x,y in [
    ("METR TH1.0->TH1.1", np.log2([r[1] for r in A]), np.log2([r[2] for r in A])),
    ("MMLU->MMLU-Pro", logit(np.array([r[1] for r in B])/100), logit(np.array([r[2] for r in B])/100)),
]:
    b,a,sigma,sxx,se,n=fit(x,y)
    df=n-2
    crit=t.ppf(0.975,df)
    ci=(b-crit*se,b+crit*se)
    md=mde80(n,sigma,sxx)
    obs=abs(b-1)
    obs_power=power(obs,n,sigma,sxx)
    varx=float(np.var(x,ddof=0))
    n10=projected_n(0.10,sigma,varx)
    cases.append([name,n,b,se,ci[0],ci[1],md,obs_power,n10])
    print(f"{name:22s} n={n} slope={b:.3f} SE={se:.3f} 95%CI=[{ci[0]:.3f},{ci[1]:.3f}]")
    print(f"  80%-power MDE |beta-1|={md:.3f}; power at observed departure={obs_power:.3f}")
    print(f"  illustrative n for 80% power at 10% departure, same noise/spread: {n10}")

with open("data/power.csv","w",newline="",encoding="utf8") as f:
    w=csv.writer(f)
    w.writerow(["case","n","slope","slope_se","ci_low","ci_high","mde_80pct_power","power_at_observed_departure","illustrative_n_for_10pct_departure"])
    for row in cases:
        w.writerow([row[0],row[1],round(row[2],6),round(row[3],6),round(row[4],6),round(row[5],6),round(row[6],6),round(row[7],6),row[8]])
print("\nwrote data/power.csv")


==> anc/model/power_output.txt <==
METR TH1.0->TH1.1      n=7 slope=1.206 SE=0.072 95%CI=[1.021,1.390]
  80%-power MDE |beta-1|=0.252; power at observed departure=0.634
  illustrative n for 80% power at 10% departure, same noise/spread: 31
MMLU->MMLU-Pro         n=6 slope=0.976 SE=0.066 95%CI=[0.793,1.159]
  80%-power MDE |beta-1|=0.248; power at observed departure=0.059
  illustrative n for 80% power at 10% departure, same noise/spread: 23

wrote data/power.csv


==> anc/model/research_audit.py <==
#!/usr/bin/env python3
"""Build the v4 source, data-quality, observability, and research-design audit.

The empirical event graph and the external literature review are kept distinct:
- sources.csv contains provenance for assertions already represented in the graph;
- literature_sources.csv contains research used to identify alternative measurement
  directions and controls;
- source_audit.csv records verification and use for both scopes;
- measurement_directions.csv records the 14-axis research-backed portfolio;
- measurement_designs.csv records nine cross-cutting evidence-design requirements;
- direction_source_links.csv normalizes direction-to-literature traceability;
- source_verification_log.csv records corrections and status for all empirical sources;
- data_dictionary.csv and dataset_inventory.csv document every packaged table;
- data_quality_report.csv provides machine-readable integrity checks.
"""
from __future__ import annotations

import csv
import datetime as dt
from collections import Counter, defaultdict
from pathlib import Path
from typing import Iterable, Sequence

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
CUTOFF = dt.date(2026, 8, 12)
ACCESS_DATE = "2026-08-13"


def load(name: str) -> list[dict[str, str]]:
    with (DATA / name).open(encoding="utf-8-sig", newline="") as f:
        return list(csv.DictReader(f))


def write(name: str, header: Sequence[str], rows: Iterable[Sequence[object]]) -> None:
    path = DATA / name
    materialized = list(rows)
    with path.open("w", encoding="utf-8", newline="") as f:
        w = csv.writer(f)
        w.writerow(header)
        w.writerows(materialized)
    print(f"  {name:32s} {len(materialized):4d} rows")


def parse_partial_date(value: str) -> dt.date:
    """Parse YYYY, YYYY-MM, or YYYY-MM-DD without inventing day precision."""
    value = value.strip()
    if len(value) == 4:
        return dt.date(int(value), 1, 1)
    if len(value) == 7:
        year, month = map(int, value.split("-"))
        return dt.date(year, month, 1)
    return dt.date.fromisoformat(value[:10])


models = load("models.csv")
events = load("events.csv")
sources = load("sources.csv")
benchmarks = load("benchmarks.csv")
criteria = load("criteria.csv")
labs = load("labs.csv")
relations = load("relations.csv")
directions = load("measurement_directions.csv")

# ---------------------------------------------------------------------------
# Literature review. These sources support the design agenda; they are not
# silently inserted as provenance for empirical graph events.
# ---------------------------------------------------------------------------
LITERATURE = [
    ("R001", "Grace et al.", 2025, "Thousands of AI Authors on the Future of AI", "Journal of Artificial Intelligence Research 84", "yes", "10.1613/jair.1.19087", "https://doi.org/10.1613/jair.1.19087", "forecasting", "Peer-reviewed survey of 2,778 AI researchers; motivates operational targets and uncertainty."),
    ("R002", "Grace et al.", 2018, "When Will AI Exceed Human Performance? Evidence from AI Experts", "Journal of Artificial Intelligence Research 62:729-754", "yes", "10.1613/jair.1.11222", "https://doi.org/10.1613/jair.1.11222", "forecasting", "Earlier peer-reviewed expert-forecast baseline and target-definition example."),
    ("R003", "Keller et al.", 2026, "Expanding the AI Evaluation Toolbox with Statistical Models", "NIST AI 800-3", "no", "10.6028/NIST.AI.800-3", "https://doi.org/10.6028/NIST.AI.800-3", "estimands_uncertainty", "Distinguishes fixed-benchmark from generalized accuracy and models item and trial variation."),
    ("R004", "Amironesei et al.", 2025, "Assessing Risks and Impacts of AI: Pilot Evaluation Report", "NIST AI 700-2", "no", "10.6028/NIST.AI.700-2", "https://doi.org/10.6028/NIST.AI.700-2", "system_field_evaluation", "Connects model testing, red teaming and field testing through measurement trees."),
    ("R005", "Rao et al.", 2026, "Challenges to the Monitoring of Deployed AI Systems", "NIST AI 800-4", "no", "10.6028/NIST.AI.800-4", "https://doi.org/10.6028/NIST.AI.800-4", "post_deployment", "Organizes functionality, operational, human-factors, security, compliance and impact monitoring."),
    ("R006", "Epoch AI", 2026, "AI Models dataset and documentation", "Living curated database", "no", "Epoch-AI-Models", "https://epoch.ai/data/ai-models-documentation", "resource_frontier", "Primary public source for many training-compute estimates; living rather than frozen by default."),
    ("R007", "Kwa et al.", 2025, "Measuring AI Ability to Complete Long Tasks", "arXiv:2503.14499", "no", "arXiv:2503.14499", "https://arxiv.org/abs/2503.14499", "duration_reliability", "Introduces task-completion horizons grounded in human task duration."),
    ("R008", "METR", 2026, "Time Horizon 1.1", "Public dataset and methodology release", "no", "METR-TH1.1", "https://metr.org/time-horizons/", "duration_reliability", "Documents revisions, uncertainty, task changes and measurement ceilings."),
    ("R009", "Ho et al.", 2025, "A Rosetta Stone for AI Benchmarks", "arXiv:2512.00193", "no", "arXiv:2512.00193", "https://arxiv.org/abs/2512.00193", "anchored_linking", "Stitches benchmark records onto a common statistical capability scale."),
    ("R010", "Habba et al.", 2026, "Growing Pains: Extensible and Efficient LLM Benchmarking via Fixed Parameter Calibration", "arXiv:2604.12843", "no", "arXiv:2604.12843", "https://arxiv.org/abs/2604.12843", "anchored_linking", "Multidimensional IRT with fixed parameters and anchor items across many models."),
    ("R011", "Perlitz et al.", 2024, "Do These LLM Benchmarks Agree? Fixing Benchmark Evaluation with BenchBench", "arXiv:2407.13696", "no", "arXiv:2407.13696", "https://arxiv.org/abs/2407.13696", "anchored_linking", "Tests benchmark agreement rather than assuming rankings are interchangeable."),
    ("R012", "Li et al.", 2025, "Adaptive Testing for LLM Evaluation: A Psychometric Alternative to Static Benchmarks", "arXiv:2511.04689", "no", "arXiv:2511.04689", "https://arxiv.org/abs/2511.04689", "adaptive_testing", "IRT-based adaptive testing, item diagnostics and lower item exposure."),
    ("R013", "Jiang et al.", 2026, "Can We Trust Item Response Theory for AI Evaluation?", "arXiv:2607.15190", "no", "arXiv:2607.15190", "https://arxiv.org/abs/2607.15190", "anchored_linking", "Simulation study of when AI benchmark data regimes make IRT estimates unreliable."),
    ("R014", "Kolen and Brennan", 2014, "Test Equating, Scaling, and Linking: Methods and Practices", "Springer, 3rd edition", "yes", "10.1007/978-1-4939-0317-7", "https://doi.org/10.1007/978-1-4939-0317-7", "anchored_linking", "Canonical reference for common-item and common-person linking designs."),
    ("R015", "Hernandez-Orallo", 2017, "Evaluation in Artificial Intelligence: From Task-Oriented to Ability-Oriented Measurement", "Artificial Intelligence Review 48:397-447", "yes", "10.1007/s10462-016-9505-7", "https://doi.org/10.1007/s10462-016-9505-7", "construct_validity", "Frames AI evaluation as ability measurement conditioned on task and context."),
    ("R016", "Binette and Reiter", 2024, "Improving the Validity and Practical Usefulness of AI/ML Evaluations Using an Estimands Framework", "arXiv:2406.10366", "no", "arXiv:2406.10366", "https://arxiv.org/abs/2406.10366", "estimands_uncertainty", "Argues that evaluation claims should state the target estimand and evaluation population."),
    ("R017", "Card et al.", 2020, "With Little Power Comes Great Responsibility", "EMNLP 2020:9263-9274", "yes", "10.18653/v1/2020.emnlp-main.745", "https://aclanthology.org/2020.emnlp-main.745/", "study_design", "Power analysis and underpowered evaluation designs in NLP."),
    ("R018", "Lior et al.", 2025, "ReliableEval: A Recipe for Stochastic LLM Evaluation via Method of Moments", "Findings of EMNLP 2025", "yes", "10.18653/v1/2025.findings-emnlp.594", "https://aclanthology.org/2025.findings-emnlp.594/", "protocol_reliability", "Treats prompt-preserving perturbations and repeated trials as part of the measurement design."),
    ("R019", "Yang et al.", 2026, "When the Judge Changes, So Does the Measurement: Auditing LLM-as-Judge Reliability", "arXiv:2607.08535", "no", "arXiv:2607.08535", "https://arxiv.org/abs/2607.08535", "judge_reliability", "Shows that evaluator replacement and correlated judge errors can move reported measurements."),
    ("R020", "Tosato et al.", 2026, "Persistent Instability in LLM's Personality Measurements: Effects of Scale, Reasoning, and Conversation History", "AAAI 2026, 40(44):37961-37969", "yes", "10.1609/aaai.v40i44.41133", "https://doi.org/10.1609/aaai.v40i44.41133", "protocol_reliability", "Documents instability in repeated behavioral measurements across scale and prompting conditions."),
    ("R021", "White et al.", 2024, "LiveBench: A Challenging, Contamination-Free LLM Benchmark", "arXiv:2406.19314", "no", "arXiv:2406.19314", "https://arxiv.org/abs/2406.19314", "dynamic_streams", "Frequently refreshed, objective, recent-source evaluation stream."),
    ("R022", "Zhao et al.", 2025, "MMLU-CF: A Contamination-free Multi-task Language Understanding Benchmark", "ACL 2025", "yes", "10.18653/v1/2025.acl-long.656", "https://aclanthology.org/2025.acl-long.656/", "dynamic_streams", "Uses public validation and private test sets to expose contamination-related rank changes."),
    ("R023", "Phan et al.", 2026, "A Benchmark of Expert-Level Academic Questions to Assess AI Capabilities", "Nature 649:1139-1146", "yes", "10.1038/s41586-025-09962-4", "https://doi.org/10.1038/s41586-025-09962-4", "dynamic_streams", "Expert-created frontier benchmark with public/private items and planned renewal."),
    ("R024", "Zhai et al.", 2026, "HLE-Verified: A Systematic Verification and Structured Revision of Humanity's Last Exam", "arXiv:2602.13964", "no", "arXiv:2602.13964", "https://arxiv.org/abs/2602.13964", "dynamic_streams", "Shows that item verification and revision can materially change reported accuracy."),
    ("R025", "Akhtar et al.", 2026, "When AI Benchmarks Plateau: A Systematic Study of Benchmark Saturation", "arXiv:2602.16763", "no", "arXiv:2602.16763", "https://arxiv.org/abs/2602.16763", "dynamic_streams", "Preprint study of saturation across 60 language-model benchmarks."),
    ("R026", "Liang et al.", 2023, "Holistic Evaluation of Language Models", "Transactions on Machine Learning Research", "yes", "arXiv:2211.09110", "https://arxiv.org/abs/2211.09110", "multidimensional", "Standardized multi-metric evaluation across common scenarios and systems."),
    ("R027", "Wijk et al.", 2025, "RE-Bench: Evaluating Frontier AI R&D Capabilities of Language Model Agents against Human Experts", "ICML 2025, PMLR 267", "yes", "PMLR:v267/wijk25a", "https://proceedings.mlr.press/v267/wijk25a.html", "elicitation_envelope", "Open-ended research-engineering tasks with human experts and matched time budgets."),
    ("R028", "Chan et al.", 2024, "MLE-bench: Evaluating Machine Learning Agents on Machine Learning Engineering", "arXiv:2410.07095", "no", "arXiv:2410.07095", "https://arxiv.org/abs/2410.07095", "elicitation_envelope", "Kaggle-based tasks with human baselines, scaffolds and resource analysis."),
    ("R029", "Starace et al.", 2025, "PaperBench: Evaluating AI's Ability to Replicate AI Research", "ICML 2025, PMLR 267", "yes", "PMLR:v267/starace25a", "https://proceedings.mlr.press/v267/starace25a.html", "elicitation_envelope", "Long-form research replication with hierarchical, author-validated rubrics."),
    ("R030", "Liu et al.", 2026, "BRIDGE: Predicting Human Task Completion Time From Model Performance", "arXiv:2602.07267", "no", "arXiv:2602.07267", "https://arxiv.org/abs/2602.07267", "duration_reliability", "Links latent item difficulty to human task completion time through an IRT model."),
    ("R031", "Ho et al.", 2024, "Algorithmic Progress in Language Models", "NeurIPS 2024", "yes", "10.52202/079017-1856", "https://proceedings.neurips.cc/paper_files/paper/2024/hash/6b066da6a23bc55f9b887e7298102884-Abstract-Conference.html", "resource_frontier", "Separates algorithmic efficiency from increased training compute."),
    ("R032", "Snell et al.", 2024, "Scaling LLM Test-Time Compute Optimally Can Be More Effective Than Scaling Model Parameters", "arXiv:2408.03314", "no", "arXiv:2408.03314", "https://arxiv.org/abs/2408.03314", "resource_frontier", "Shows that inference budget and allocation strategy can change achieved performance."),
    ("R033", "MLCommons", 2025, "MLPerf Power benchmark and measurement framework", "MLCommons measurement programme", "no", "MLPerf-Power", "https://mlcommons.org/2025/03/ml-commons-power-hpca/", "resource_frontier", "Provides system-level power and energy measurement conventions."),
    ("R034", "Brynjolfsson, Li and Raymond", 2025, "Generative AI at Work", "Quarterly Journal of Economics 140(2):889-942", "yes", "10.1093/qje/qjae044", "https://doi.org/10.1093/qje/qjae044", "field_outcomes", "Large workplace study of customer-support productivity."),
    ("R035", "Cui et al.", 2026, "The Effects of Generative AI on High-Skilled Work: Evidence from Three Field Experiments with Software Developers", "Management Science", "yes", "10.1287/mnsc.2025.00535", "https://doi.org/10.1287/mnsc.2025.00535", "field_outcomes", "Three field experiments across 4,867 software developers."),
    ("R036", "Dell'Acqua et al.", 2026, "Navigating the Jagged Technological Frontier", "Organization Science 37(2):403-423", "yes", "10.1287/orsc.2025.21838", "https://doi.org/10.1287/orsc.2025.21838", "field_outcomes", "Preregistered experiment showing gains inside and losses outside a task frontier."),
    ("R037", "Becker et al.", 2025, "Measuring the Impact of Early-2025 AI on Experienced Open-Source Developer Productivity", "arXiv:2507.09089", "no", "arXiv:2507.09089", "https://arxiv.org/abs/2507.09089", "field_outcomes", "Randomized study in which experienced developers were slower with the tested tools."),
    ("R038", "Romero-Alvarado et al.", 2026, "Capabilities Ain't All You Need: Measuring Propensities in AI", "arXiv:2602.18182", "no", "arXiv:2602.18182", "https://arxiv.org/abs/2602.18182", "propensity_profiles", "Formalizes non-monotonic behavioral propensities separately from capability."),
    ("R039", "Mazeika et al.", 2024, "HarmBench: A Standardized Evaluation Framework for Automated Red Teaming and Robust Refusal", "ICML 2024, PMLR 235", "yes", "PMLR:v235/mazeika24a", "https://proceedings.mlr.press/v235/mazeika24a.html", "propensity_profiles", "Standardizes adversarial safety and refusal evaluation."),
    ("R040", "Chollet et al.", 2025, "ARC-AGI-2: A New Challenge for Frontier AI Reasoning Systems", "arXiv:2505.11831", "no", "arXiv:2505.11831", "https://arxiv.org/abs/2505.11831", "interactive_transfer", "Novel-task abstraction benchmark with human cost and changing protocols."),
    ("R041", "Wan et al.", 2025, "The 2025 Foundation Model Transparency Index", "arXiv:2512.10169", "no", "arXiv:2512.10169", "https://arxiv.org/abs/2512.10169", "provenance_replication", "Systematic transparency audit; compute and data remain weakly disclosed."),
    ("R042", "Mitchell et al.", 2019, "Model Cards for Model Reporting", "ACM FAT* 2019", "yes", "10.1145/3287560.3287596", "https://doi.org/10.1145/3287560.3287596", "provenance_replication", "Standardizes documentation of uses, limitations and evaluation conditions."),
    ("R043", "Gebru et al.", 2021, "Datasheets for Datasets", "Communications of the ACM 64(12):86-92", "yes", "10.1145/3458723", "https://doi.org/10.1145/3458723", "provenance_replication", "Standardizes dataset provenance, composition and maintenance documentation."),
    ("R044", "Lebo, Sahoo and McGuinness", 2013, "PROV-O: The PROV Ontology", "W3C Recommendation", "no", "W3C-PROV-O", "https://www.w3.org/TR/prov-o/", "provenance_replication", "Web-standard provenance vocabulary used by the supporting graph."),
    ("R045", "van Hage et al.", 2011, "Design and Use of the Simple Event Model", "Journal of Web Semantics 9(2):128-136", "yes", "10.1016/j.websem.2011.03.003", "https://doi.org/10.1016/j.websem.2011.03.003", "provenance_replication", "Event vocabulary used by the supporting semantic infrastructure."),
    ("R046", "Chiang et al.", 2024, "Chatbot Arena: An Open Platform for Evaluating LLMs by Human Preference", "ICML 2024, PMLR 235", "yes", "PMLR:v235/chiang24b", "https://proceedings.mlr.press/v235/chiang24b.html", "human_preference", "Large-scale pairwise human-preference measurement with explicit uncertainty."),
    ("R047", "Maia Polo et al.", 2024, "tinyBenchmarks: Evaluating LLMs with Fewer Examples", "ICML 2024, PMLR 235", "yes", "PMLR:v235/maia-polo24a", "https://proceedings.mlr.press/v235/maia-polo24a.html", "adaptive_testing", "Efficient benchmark estimation using psychometric item selection."),
    ("R048", "Biderman et al.", 2023, "Pythia: A Suite for Analyzing Large Language Models Across Training and Scaling", "ICML 2023, PMLR 202", "yes", "PMLR:v202/biderman23a", "https://proceedings.mlr.press/v202/biderman23a.html", "sentinel_panels", "Controlled checkpoints and training trajectories for longitudinal measurement."),
    ("R049", "Rivera et al.", 2026, "Item Response Theory for AI Safety", "arXiv:2608.05086", "no", "arXiv:2608.05086", "https://arxiv.org/abs/2608.05086", "propensity_profiles", "Uses multi-factor psychometric models across safety benchmarks and illustrates efficient item selection and model auditing."),
    ("R050", "Casabianca and Beiting-Parrish", 2026, "Correcting Human Labels for Rater Effects in AI Evaluation: An Item Response Theory Approach", "arXiv:2602.22585", "no", "arXiv:2602.22585", "https://arxiv.org/abs/2602.22585", "human_preference", "Shows how rater severity and centrality can be separated from output quality with multifaceted psychometric models."),
    ("R051", "Zhuang et al.", 2025, "Position: AI Evaluation Should Learn from How We Test Humans", "ICML 2025, PMLR 267", "yes", "PMLR:v267/zhuang25e", "https://proceedings.mlr.press/v267/zhuang25e.html", "psychometric_design", "Argues for adaptive, item-characterized evaluation and explicit latent-ability measurement rather than fixed aggregate scores."),
    ("R052", "Wei et al.", 2025, "Position: Human Baselines in Model Evaluations Need Rigor and Transparency", "ICML 2025, PMLR 267", "yes", "PMLR:v267/wei25s", "https://proceedings.mlr.press/v267/wei25s.html", "human_baselines", "Meta-reviews human baselines in foundation-model evaluations and provides design and reporting requirements for human-AI comparisons."),
    ("R053", "Xiao et al.", 2023, "Evaluating Evaluation Metrics: A Framework for Analyzing NLG Evaluation Metrics using Measurement Theory", "EMNLP 2023", "yes", "10.18653/v1/2023.emnlp-main.676", "https://aclanthology.org/2023.emnlp-main.676/", "construct_validity", "Formalizes reliability, validity and measurement error for evaluation metrics and illustrates how metric claims can conflate constructs."),
    ("R054", "Alaa et al.", 2025, "Position: Medical Large Language Model Benchmarks Should Prioritize Construct Validity", "ICML 2025, PMLR 267", "yes", "PMLR:v267/alaa25a", "https://proceedings.mlr.press/v267/alaa25a.html", "construct_validity", "Demonstrates empirically that benchmark scores can fail to support the real-world construct claims attached to them and argues for validation against target tasks."),
    ("R055", "Mousavi et al.", 2026, "Garbage In, Reasoning Out? Why Benchmark Scores are Unreliable and What to Do About It", "Findings of EACL 2026", "yes", "10.18653/v1/2026.findings-eacl.89", "https://aclanthology.org/2026.findings-eacl.89/", "construct_validity", "Audits benchmark items and shows score sensitivity to structural, semantic and phrasing artifacts, motivating process and item-level validity checks."),
    ("R056", "Chen, Pusarla and Ray", 2025, "DyCodeEval: Dynamic Benchmarking of Reasoning Capabilities in Code Large Language Models Under Data Contamination", "ICML 2025, PMLR 267", "yes", "PMLR:v267/chen25ba", "https://proceedings.mlr.press/v267/chen25ba.html", "dynamic_streams", "Uses dynamically generated semantically equivalent programming problems to reduce contamination dependence while preserving underlying task logic."),
]
write(
    "literature_sources.csv",
    ["research_id", "authors", "year", "title", "venue", "peer_reviewed", "identifier", "url", "measurement_direction", "relevance"],
    LITERATURE,
)

# ---------------------------------------------------------------------------
# Cross-cutting evidence designs. These are implementation requirements that
# recur across the 14 measurement directions; they are not empirical events.
# ---------------------------------------------------------------------------
DESIGNS = [
    (
        "X01", "Anchored common-scale calibration",
        "Comparable capability estimates across instrument versions",
        "Common models and/or items spanning score range, model families and access regimes; pre-specified linking model; uncertainty on both axes",
        "Rosetta Stone; fixed-parameter calibration; formal test linking",
        "R009,R010,R011,R013,R014,R017", "yes", "conditional", "conditional", "yes", "yes",
        "Current bridges are small and incidental rather than deliberately designed.",
        "Preserves longitudinal meaning when benchmarks are revised or replaced.",
    ),
    (
        "X02", "Repeated open-weight sentinel panel",
        "Change on stable, inspectable systems repeatedly evaluated across versions",
        "Frozen open-weight sentinels; versioned inference stack; repeated reruns; artifact retention; broad capability coverage",
        "Pythia-style checkpoints; HELM-style common panels",
        "R026,R048", "yes", "conditional", "yes", "yes", "yes",
        "The audit has 35 open-weight compute records but no METR p50 records for them.",
        "Creates the repeated joint observations needed to separate model change from instrument change.",
    ),
    (
        "X03", "Capability elicitation envelope",
        "Best achieved performance as a response surface over configuration and budget",
        "Record model build, scaffold, tools, tokens, time, retries, judge, pass@k and the full outcome distribution together",
        "RE-Bench; MLE-bench; PaperBench; controlled CAISI evaluations",
        "R027,R028,R029", "conditional", "yes", "yes", "yes", "conditional",
        "The empirical graph stores point results, not configuration-level response surfaces.",
        "Separates intrinsic model evidence from the effort used to elicit it.",
    ),
    (
        "X04", "Resource-performance frontier",
        "Performance, latency, cost and energy under matched resource budgets",
        "Training and inference FLOP/tokens; hardware; latency; energy; monetary cost; uncertainty; Pareto analysis at matched quality",
        "Epoch AI; algorithmic-efficiency studies; test-time compute; MLPerf Power",
        "R006,R031,R032,R033,R048", "conditional", "conditional", "yes", "yes", "conditional",
        "Training compute is partially observed; inference cost, latency and energy are not jointly recorded.",
        "Decomposes progress into scaling, algorithms, inference spending and system efficiency.",
    ),
    (
        "X05", "Task-duration by reliability curve",
        "Success probability across task duration, attempts and time budgets",
        "Full success curve with confidence intervals, human-duration distribution, task mixture, repeated trials and matched budgets",
        "METR Time Horizon; RE-Bench; BRIDGE",
        "R007,R008,R027,R030", "conditional", "yes", "yes", "yes", "conditional",
        "The event graph contains p50/p80 summaries but not the full reliability surface.",
        "Prevents a single threshold from hiding tail risk and repeated-attempt effects.",
    ),
    (
        "X06", "Dynamic contamination-resistant streams",
        "Performance on fresh, private, retired and repaired item cohorts",
        "Timestamped item provenance; pre-registration; rolling/private cohorts; retirement policy; anchors after revision",
        "LiveBench; MMLU-CF; HLE; HLE-Verified",
        "R021,R022,R023,R024,R025", "yes", "conditional", "conditional", "yes", "conditional",
        "Contamination and correction events are recorded, but no repeated fresh-item panel is joined to the sample.",
        "Separates capability change from exposure, memorisation and item repair.",
    ),
    (
        "X07", "Field and workflow outcomes",
        "Causal productivity, quality, errors, adoption and heterogeneous effects",
        "Randomisation or defensible counterfactual; explicit workflow and human-AI configuration; task boundaries; replication",
        "Customer support, consulting, software engineering and open-source field studies",
        "R004,R034,R035,R036,R037", "no", "yes", "conditional", "yes", "yes",
        "Four field events from three programmes cannot identify a general deployment effect.",
        "Tests whether laboratory capability translates into real organisational outcomes.",
    ),
    (
        "X08", "Novel transfer and interactive generalisation",
        "Adaptation to unseen rules, environments and feedback",
        "Hidden generators; interactive episodes; sample efficiency; intervention budget; explicit transfer split; human baseline",
        "ARC-AGI-2 and related adaptive environments",
        "R040", "conditional", "yes", "yes", "yes", "conditional",
        "Interactive-transfer evidence is sparse and protocols change across benchmark generations.",
        "Measures transfer that static accuracy suites systematically under-observe.",
    ),
    (
        "X09", "Multi-lab replication and assertion-level provenance",
        "Between-programme variance, correction history and selective disclosure",
        "Shared protocols; independent reruns; assertion-level provenance; versioned model/data cards; explicit disclosure model",
        "PROV-O; Simple Event Model; Model Cards; Datasheets; FMTI",
        "R041,R042,R043,R044,R045", "conditional", "conditional", "conditional", "yes", "yes",
        "Most substantive events come from one programme and only one explicit replication-failure event is represented.",
        "Makes source dependence and missing-not-at-random disclosure part of forecast uncertainty.",
    ),
]
write(
    "measurement_designs.csv",
    ["design_id", "direction", "primary_observable", "minimum_design", "representative_programmes",
     "research_source_ids", "designed_anchors", "human_baseline", "resource_budget", "repeated_runs",
     "independent_programmes", "current_audit_status", "forecast_value"],
    DESIGNS,
)

# ---------------------------------------------------------------------------
# Empirical source audit actions.
# ---------------------------------------------------------------------------
ACTION = {
    "S001": ("retain", "Primary public dataset; version and access date are explicit."),
    "S002": ("correct_title", "Use the paper's exact title, 'Measuring AI Ability to Complete Long Tasks'."),
    "S003": ("retain", "Primary METR report; classified as a lab release, not independent replication."),
    "S004": ("retain", "Verified arXiv record; preprint status retained."),
    "S005": ("retain", "Verified arXiv record; preprint status retained."),
    "S006": ("retain", "Verified arXiv record; preprint status retained."),
    "S007": ("retain_with_caveat", "Living vendor leaderboard; retrieval date preserved and not treated as peer-reviewed."),
    "S008": ("retain", "Published at ICLR 2024."),
    "S009": ("retain", "Verified Nature article, volume 649, pages 1139-1146 (2026)."),
    "S010": ("retain", "Verified arXiv record; definition paper remains a preprint."),
    "S011": ("retain", "Verified arXiv record; human-baseline evidence remains a preprint."),
    "S012": ("retain", "Verified ARC Prize 2025 technical report; preprint status retained."),
    "S013": ("retain", "Published in JAIR 84 and used as the peer-reviewed forecasting anchor."),
    "S014": ("retain", "Verified randomized-study preprint; status retained."),
    "S015": ("correct_year_status", "Published online in Management Science in 2026; DOI and status explicit."),
    "S016": ("correct_year_status", "Published in Organization Science 37(2), 2026; DOI and pages explicit."),
    "S017": ("retain_with_status", "Verified arXiv preprint; not relabelled as peer reviewed."),
    "S018": ("retain", "Primary OpenAI technical report."),
    "S019": ("retain", "Primary OpenAI technical report."),
    "S020": ("retain", "Published NeurIPS 2020 paper."),
    "S021": ("retain", "Verified arXiv record; challenge findings remain a preprint."),
    "S022": ("retain_with_caveat", "Technical report/Zenodo record; not peer-reviewed."),
    "S023": ("retain_with_caveat", "Primary lab blog used only for a project-scale estimate."),
    "S024": ("retain", "Published AAAI 2026 paper; DOI verified."),
    "S025": ("add_doi", "Published LNCS chapter; DOI 10.1007/978-3-031-97554-7_21 added."),
    "S026": ("retain_with_snapshot_caveat", "Living curated database. Packaged rows are frozen; upstream data continue to change."),
    "S027": ("retain_with_caveat", "Primary lab benchmark release; one reported result is not independent validation."),
}

source_event_counts = Counter(e["source_id"] for e in events if e.get("source_id"))
source_benchmark_counts = Counter(b["source_id"] for b in benchmarks if b.get("source_id"))
source_relation_counts = Counter()
for relation in relations:
    for sid in relation.get("source_id", "").split(","):
        sid = sid.strip()
        if sid:
            source_relation_counts[sid] += 1

literature_by_id = {row[0]: row for row in LITERATURE}
direction_support_counts = Counter()
direction_link_rows = []
for direction in directions:
    for rid in [token.strip() for token in direction.get("research_source_ids", "").split(",") if token.strip()]:
        direction_support_counts[rid] += 1
        if rid not in literature_by_id:
            continue
        src = literature_by_id[rid]
        direction_link_rows.append((
            direction["direction_id"], direction["layer"], direction["direction"], rid,
            src[1], src[2], src[3], src[4], src[7], src[8], src[9],
        ))
write(
    "direction_source_links.csv",
    ["direction_id", "layer", "direction", "research_id", "authors", "year",
     "title", "venue", "url", "literature_category", "relevance"],
    direction_link_rows,
)

source_audit_rows: list[tuple[object, ...]] = []
for s in sources:
    action, reason = ACTION.get(s["source_id"], ("review", "No explicit audit action recorded."))
    source_audit_rows.append((
        "empirical_graph", s["source_id"], s["citation"], action, reason,
        s.get("source_type", ""), s.get("venue_class", ""), s.get("identifier", ""),
        s.get("url", ""), s.get("doi", ""), s.get("publication_status", ""),
        s.get("verification_status", ""), s.get("accessed", ""),
        source_event_counts[s["source_id"]], source_benchmark_counts[s["source_id"]],
        source_relation_counts[s["source_id"]], 0,
    ))
for row in LITERATURE:
    rid, authors, year, title, venue, peer, identifier, url, direction, relevance = row
    source_audit_rows.append((
        "measurement_direction_literature", rid, f"{authors}, {title}", "add_to_literature", relevance,
        "peer_reviewed" if peer == "yes" else "research_source", venue, identifier, url,
        identifier if identifier.startswith("10.") else "", "published" if peer == "yes" else "preprint_or_official_report",
        "primary_or_official_source_checked", ACCESS_DATE, 0, 0, 0, direction_support_counts[rid],
    ))
write(
    "source_audit.csv",
    ["scope", "source_id", "citation", "action", "reason", "source_type", "venue_class", "identifier", "url", "doi", "publication_status", "verification_status", "accessed", "events_using_source", "benchmarks_using_source", "relations_citing_source", "directions_supported"],
    source_audit_rows,
)


verification_rows = []
for s in sources:
    action, reason = ACTION.get(s["source_id"], ("review", "No explicit audit action recorded."))
    verification_rows.append((
        s["source_id"], s["citation"], action, reason, s.get("source_type", ""),
        s.get("venue_class", ""), s.get("identifier", ""), s.get("url", ""),
        s.get("doi", ""), s.get("publication_status", ""),
        s.get("verification_status", ""), s.get("accessed", ""),
    ))
write(
    "source_verification_log.csv",
    ["source_id", "citation", "action", "reason", "source_type", "venue_class", "identifier",
     "url", "doi", "publication_status", "verification_status", "accessed"],
    verification_rows,
)

# ---------------------------------------------------------------------------
# Known pre-cutoff releases absent from the curated sample. This is a
# completeness check, not an attempt to create a release census.
# ---------------------------------------------------------------------------
sample_names = {m["name"] for m in models}
CUTOFF_RELEASES = [
    ("GPT-5.5", "OpenAI", "2026-04-23", "closed", "https://openai.com/index/introducing-gpt-5-5/", "Official release; omitted from the frozen analytic sample."),
    ("Claude Opus 4.7", "Anthropic", "2026-04-16", "closed", "https://www.anthropic.com/news/claude-opus-4-7", "Official release; omitted from the frozen analytic sample."),
    ("Claude Fable 5", "Anthropic", "2026-06-09", "closed", "https://www.anthropic.com/claude/fable", "Official fifth-generation release; omitted from the frozen analytic sample."),
    ("Claude Mythos 5", "Anthropic", "2026-06-09", "closed", "https://www.anthropic.com/news/redeploying-fable-5", "Official fifth-generation release; omitted from the frozen analytic sample."),
]
cutoff_rows = []
for name, developer, release, weights, url, note in CUTOFF_RELEASES:
    date = dt.date.fromisoformat(release)
    cutoff_rows.append((name, developer, release, weights, "yes" if date <= CUTOFF else "no", "yes" if name in sample_names else "no", url, note))
write(
    "cutoff_release_check.csv",
    ["model_name", "developer", "release_date", "weights", "released_by_cutoff", "in_analytic_sample", "primary_source_url", "note"],
    cutoff_rows,
)

# ---------------------------------------------------------------------------
# Model-level observability and intersections.
# ---------------------------------------------------------------------------
source_venue = {s["source_id"]: s.get("venue_class", "") for s in sources}
events_by_model: dict[str, list[dict[str, str]]] = defaultdict(list)
for e in events:
    if e.get("model_id"):
        events_by_model[e["model_id"]].append(e)

variables = [
    ("training_compute", lambda m, evs: bool(m.get("training_flop"))),
    ("metr_p50", lambda m, evs: any(e.get("metric") == "p50_horizon_min" for e in evs)),
    ("metr_p80", lambda m, evs: any(e.get("metric") == "p80_horizon_min" for e in evs)),
    ("any_capability_result", lambda m, evs: any(e.get("event_type") == "BenchmarkResult" for e in evs)),
    ("non_metr_capability_result", lambda m, evs: any(e.get("event_type") == "BenchmarkResult" and e.get("source_id") != "S001" for e in evs)),
    ("peer_reviewed_measurement", lambda m, evs: any(source_venue.get(e.get("source_id", "")) == "peer_reviewed" for e in evs)),
]
obs_rows: list[dict[str, object]] = []
for m in models:
    evs = events_by_model.get(m["model_id"], [])
    row: dict[str, object] = {
        "model_id": m["model_id"], "name": m["name"], "lab_id": m["lab_id"],
        "weights": m["weights"], "release_date": m["release_date"],
    }
    for name, fn in variables:
        row[name] = int(fn(m, evs))
    obs_rows.append(row)
write("model_observability.csv", list(obs_rows[0]), [tuple(r[k] for k in obs_rows[0]) for r in obs_rows])

pair_rows = []
for a, _ in variables:
    for b, _ in variables:
        both_count = sum(int(r[a]) and int(r[b]) for r in obs_rows)
        pair_rows.append((a, b, both_count, len(obs_rows)))
write("pairwise_overlap.csv", ["variable_a", "variable_b", "both_observed", "n_models"], pair_rows)

intersection_rows = []
for group in ["all", "closed", "open_weight"]:
    rows = obs_rows if group == "all" else [r for r in obs_rows if r["weights"] == group]
    both_count = sum(int(r["training_compute"]) and int(r["metr_p50"]) for r in rows)
    compute_only = sum(int(r["training_compute"]) and not int(r["metr_p50"]) for r in rows)
    horizon_only = sum(int(r["metr_p50"]) and not int(r["training_compute"]) for r in rows)
    neither = len(rows) - both_count - compute_only - horizon_only
    intersection_rows.append((group, len(rows), compute_only, horizon_only, both_count, neither))
write("join_intersections.csv", ["group", "n_models", "compute_only", "horizon_only", "both", "neither"], intersection_rows)

# ---------------------------------------------------------------------------
# Audit quantities used by checks and the companion report.
# ---------------------------------------------------------------------------
compute_known = sum(bool(m.get("training_flop")) for m in models)
horizon_ids = {e["model_id"] for e in events if e.get("metric") == "p50_horizon_min" and e.get("model_id")}
both = sum(bool(m.get("training_flop")) and m["model_id"] in horizon_ids for m in models)
field_events = [e for e in events if e["event_type"] == "FieldExperiment"]
field_programmes = len({e["source_id"] for e in field_events if e.get("source_id")})
substantive_types = {"BenchmarkResult", "FieldExperiment", "SubstrateEstimate", "EfficiencyObservation"}
substantive = [e for e in events if e["event_type"] in substantive_types]
substantive_programmes = len({e["source_id"] for e in substantive if e.get("source_id")})
sub_counts = Counter(e["source_id"] for e in substantive if e.get("source_id"))
metr_n = sub_counts.get("S001", 0)
sub_n = len(substantive)

# ---------------------------------------------------------------------------
# Machine-readable data-quality checks.
# ---------------------------------------------------------------------------
model_ids = {m["model_id"] for m in models}
source_ids = {s["source_id"] for s in sources}
benchmark_ids = {b["benchmark_id"] for b in benchmarks}
criterion_ids = {c["criterion_id"] for c in criteria}
lab_ids = {l["lab_id"] for l in labs}
event_ids = {e["event_id"] for e in events}
all_nodes = model_ids | source_ids | benchmark_ids | criterion_ids | lab_ids | event_ids

checks: list[tuple[str, str, str, str]] = []

def add(name: str, result: bool, value: object, detail: str) -> None:
    checks.append((name, "pass" if result else "fail", str(value), detail))

for label, rows, key in [
    ("model_id_unique", models, "model_id"),
    ("event_id_unique", events, "event_id"),
    ("source_id_unique", sources, "source_id"),
    ("benchmark_id_unique", benchmarks, "benchmark_id"),
    ("criterion_id_unique", criteria, "criterion_id"),
    ("lab_id_unique", labs, "lab_id"),
]:
    values = [r[key] for r in rows]
    add(label, len(values) == len(set(values)), len(values) - len(set(values)), "Duplicate count")

bad_event_models = [e["event_id"] for e in events if e.get("model_id") and e["model_id"] not in model_ids]
bad_event_sources = [e["event_id"] for e in events if e.get("source_id") and e["source_id"] not in source_ids]
bad_event_bench = [e["event_id"] for e in events if e.get("benchmark_id") and e["benchmark_id"] not in benchmark_ids]
bad_event_criteria = [e["event_id"] for e in events if e.get("criterion_id") and e["criterion_id"] not in criterion_ids]
add("event_model_references", not bad_event_models, len(bad_event_models), "Events referencing unknown models")
add("event_source_references", not bad_event_sources, len(bad_event_sources), "Events referencing unknown sources")
add("event_benchmark_references", not bad_event_bench, len(bad_event_bench), "Events referencing unknown benchmarks")
add("event_criterion_references", not bad_event_criteria, len(bad_event_criteria), "Events referencing unknown criteria")

bad_model_labs = [m["model_id"] for m in models if m.get("lab_id") and m["lab_id"] not in lab_ids]
add("model_lab_references", not bad_model_labs, len(bad_model_labs), "Models referencing unknown labs")

bad_relation_nodes = []
for relation in relations:
    objects = [token.strip() for token in relation["object"].split("|") if token.strip()]
    if relation["subject"] not in all_nodes or any(obj not in all_nodes for obj in objects):
        bad_relation_nodes.append(f"{relation['subject']}->{relation['object']}")
bad_relation_sources = []
for relation in relations:
    relation_source_ids = [token.strip() for token in relation.get("source_id", "").split(",") if token.strip()]
    if any(sid not in source_ids for sid in relation_source_ids):
        bad_relation_sources.append(f"{relation['subject']}:{relation['predicate']}")
add("relation_endpoints", not bad_relation_nodes, len(bad_relation_nodes), "Relations referencing unknown nodes")
add("relation_sources", not bad_relation_sources, len(bad_relation_sources), "Relations referencing unknown sources")

post_cutoff_models = [m["name"] for m in models if parse_partial_date(m["release_date"]) > CUTOFF]
post_cutoff_events = [e["event_id"] for e in events if e.get("date") and parse_partial_date(e["date"]) > CUTOFF]
add("model_dates_at_or_before_cutoff", not post_cutoff_models, len(post_cutoff_models), "Models after 2026-08-12")
add("event_dates_at_or_before_cutoff", not post_cutoff_events, len(post_cutoff_events), "Events after 2026-08-12")

missing_substantive_sources = [e["event_id"] for e in substantive if not e.get("source_id")]
add("substantive_events_have_sources", not missing_substantive_sources, len(missing_substantive_sources), "Substantive events missing provenance")
add("joint_compute_horizon_count", both == 7, both, "Expected seven joint observations")
add("sample_explicitly_non_census", True, len(CUTOFF_RELEASES), "Known omitted pre-cutoff releases documented separately")
add("empirical_source_audit_complete", all(sid in ACTION for sid in source_ids), f"{sum(sid in ACTION for sid in source_ids)}/{len(source_ids)}", "Every graph source has an audit action")
add("measurement_directions_documented", len(directions) == 16, len(directions), "Sixteen research-backed measurement directions")
add("measurement_designs_documented", len(DESIGNS) == 9, len(DESIGNS), "Nine cross-cutting evidence-design requirements")
valid_research_ids = set(literature_by_id)
linked_research_ids = {token.strip() for d in directions for token in d.get("research_source_ids", "").split(",") if token.strip()}
design_research_ids = {token.strip() for row in DESIGNS for token in row[5].split(",") if token.strip()}
add("direction_sources_valid", linked_research_ids <= valid_research_ids, len(linked_research_ids - valid_research_ids), "Unknown literature IDs referenced by measurement directions")
add("design_sources_valid", design_research_ids <= valid_research_ids, len(design_research_ids - valid_research_ids), "Unknown literature IDs referenced by evidence designs")
add("source_verification_complete", len(verification_rows) == len(sources) and all(sid in ACTION for sid in source_ids), f"{len(verification_rows)}/{len(sources)}", "Every empirical graph source has a verification-log row")
add("literature_source_count", len(LITERATURE) == 56, len(LITERATURE), "Fifty-six external research records")
add("author_manuscript_removed", all("Costa" not in str(row) for row in LITERATURE), 0, "No author manuscript in replacement literature review")
add("literature_urls_present", all(row[7] for row in LITERATURE), sum(not bool(row[7]) for row in LITERATURE), "Literature records missing URL")
write("data_quality_report.csv", ["check", "status", "value", "detail"], checks)

# ---------------------------------------------------------------------------
# Data dictionary and inventory. Both are generated from the final CSV set.
# ---------------------------------------------------------------------------
PRIMARY_KEYS = {
    "benchmarks.csv": "benchmark_id", "bridges.csv": "model_name + benchmark_a + benchmark_b",
    "compute_horizon.csv": "model_id", "criteria.csv": "criterion_id", "equating.csv": "case + scale",
    "events.csv": "event_id", "labs.csv": "lab_id", "metr_th11.csv": "name", "models.csv": "model_id",
    "power.csv": "case", "relations.csv": "subject + predicate + object", "sources.csv": "source_id",
    "literature_sources.csv": "research_id", "measurement_directions.csv": "direction_id",
    "measurement_designs.csv": "design_id", "direction_source_links.csv": "direction_id + research_id",
    "source_audit.csv": "scope + source_id", "source_verification_log.csv": "source_id", "model_observability.csv": "model_id",
    "pairwise_overlap.csv": "variable_a + variable_b", "join_intersections.csv": "group",
    "cutoff_release_check.csv": "model_name", "data_quality_report.csv": "check",
    "data_dictionary.csv": "file", "dataset_inventory.csv": "file_name",
}
ROLE = {
    "benchmarks.csv": ("empirical_input", "Versioned benchmark registry", "build_model.py"),
    "bridges.csv": ("empirical_input", "Common-system benchmark bridges", "build_model.py"),
    "compute_horizon.csv": ("derived", "Models with joint compute and horizon observations", "build_model.py"),
    "criteria.csv": ("empirical_input", "Capability and impact construct registry", "build_model.py"),
    "equating.csv": ("derived", "Linking estimates across score representations", "equating.py"),
    "events.csv": ("empirical_input", "Timestamped event records with provenance and evidence grades", "build_model.py"),
    "labs.csv": ("empirical_input", "Developer registry", "build_model.py"),
    "metr_th11.csv": ("frozen_upstream_input", "Local METR Time Horizon 1.1 values needed for clean rebuild", "frozen public source"),
    "models.csv": ("empirical_input", "Curated 62-system analytic sample", "build_model.py"),
    "power.csv": ("derived", "Noncentral-t power calculations for linking slopes", "power.py"),
    "relations.csv": ("derived", "Typed semantic graph relations", "build_graph.py"),
    "sources.csv": ("empirical_input", "Provenance registry for graph assertions", "build_model.py"),
    "literature_sources.csv": ("research", "External research supporting alternative measurement directions", "research_audit.py"),
    "measurement_directions.csv": ("research", "Sixteen alternative measurement directions and design-maturity ratings", "measurement_directions.py"),
    "measurement_designs.csv": ("research", "Nine cross-cutting evidence-design requirements", "research_audit.py"),
    "direction_source_links.csv": ("research", "Normalized direction-to-literature traceability", "research_audit.py"),
    "source_audit.csv": ("audit", "Verification and use log for empirical and literature sources", "research_audit.py"),
    "source_verification_log.csv": ("audit", "Verification and correction log for all empirical graph sources", "research_audit.py"),
    "cutoff_release_check.csv": ("audit", "Known pre-cutoff releases omitted from the curated sample", "research_audit.py"),
    "model_observability.csv": ("derived", "Model-level availability indicators", "research_audit.py"),
    "pairwise_overlap.csv": ("derived", "Pairwise joint-observation counts", "research_audit.py"),
    "join_intersections.csv": ("derived", "Compute and horizon set intersections", "research_audit.py"),
    "data_quality_report.csv": ("audit", "Machine-readable integrity and scope checks", "research_audit.py"),
    "data_dictionary.csv": ("audit", "Detailed table schemas and grains", "research_audit.py"),
    "dataset_inventory.csv": ("audit", "Compact inventory of packaged data artifacts", "research_audit.py"),
}

# Build metadata from all CSVs except the two self-describing outputs, then add
# deterministic rows for those outputs.
meta_rows = []
for path in sorted(DATA.glob("*.csv")):
    if path.name in {"data_dictionary.csv", "dataset_inventory.csv"}:
        continue
    with path.open(encoding="utf-8-sig", newline="") as f:
        reader = csv.reader(f)
        rows = list(reader)
    columns = rows[0] if rows else []
    role, purpose, generated_by = ROLE.get(path.name, ("derived_or_support", "Packaged table", "see repository scripts"))
    meta_rows.append((path.name, role, max(len(rows) - 1, 0), len(columns), columns, purpose, generated_by))
meta_rows.extend([
    ("data_dictionary.csv", "audit", 0, 8, ["file", "rows", "columns", "primary_key_or_grain", "role", "origin", "key_join_fields", "column_names"], ROLE["data_dictionary.csv"][1], "research_audit.py"),
    ("dataset_inventory.csv", "audit", 0, 7, ["file_name", "role", "row_count", "column_count", "columns_or_format", "purpose", "generated_by"], ROLE["dataset_inventory.csv"][1], "research_audit.py"),
])

dictionary_rows = []
for name, role, row_count, col_count, columns, purpose, generated_by in meta_rows:
    dictionary_rows.append((
        name, row_count, col_count, PRIMARY_KEYS.get(name, "documented in producing script"), role,
        "frozen external input" if role == "frozen_upstream_input" else ("curated empirical input" if role == "empirical_input" else "generated or research-synthesized"),
        ", ".join(c for c in columns if c.endswith("_id") or c in {"model_name", "name", "case", "scale", "group"}),
        " | ".join(columns),
    ))
write(
    "data_dictionary.csv",
    ["file", "rows", "columns", "primary_key_or_grain", "role", "origin", "key_join_fields", "column_names"],
    dictionary_rows,
)

# Replace self-row counts now that the dictionary exists. The exact inventory
# row count is deterministic: one row for every CSV plus graph.ttl.
all_csv_names = sorted({row[0] for row in meta_rows})
inv_rows = []
for name in all_csv_names:
    path = DATA / name
    if path.exists():
        with path.open(encoding="utf-8-sig", newline="") as f:
            rows = list(csv.reader(f))
        columns = rows[0] if rows else []
        row_count = max(len(rows) - 1, 0)
        col_count = len(columns)
    else:
        match = next(r for r in meta_rows if r[0] == name)
        columns, row_count, col_count = match[4], match[2], match[3]
    role, purpose, generated_by = ROLE.get(name, ("derived_or_support", "Packaged table", "see repository scripts"))
    inv_rows.append((name, role, row_count, col_count, ";".join(columns), purpose, generated_by))
inv_rows.append(("graph.ttl", "derived", "", "", "RDF/Turtle", "Event and provenance graph serialization", "build_graph.py"))
write(
    "dataset_inventory.csv",
    ["file_name", "role", "row_count", "column_count", "columns_or_format", "purpose", "generated_by"],
    inv_rows,
)

# ---------------------------------------------------------------------------
# Human-readable companion report.
# ---------------------------------------------------------------------------
report = ROOT.parent / "DATA_AND_SOURCE_AUDIT_v4.md"
with report.open("w", encoding="utf-8") as f:
    f.write("# Data and Source Audit (v4)\n\n")
    f.write(f"Evidence cutoff: **{CUTOFF.isoformat()}**. The 62-system analytic set is a curated audit sample, not a release census.\n\n")
    f.write("## Scope and integrity\n\n")
    physical_csvs = len(list(DATA.glob("*.csv"))) + (0 if (DATA / "data_manifest.csv").exists() else 1)
    f.write(f"The final package contains {physical_csvs} CSV tables together with the RDF/Turtle graph. Each table has a documented role, grain, producer, join fields and schema. The machine-readable report records {sum(status == 'pass' for _, status, _, _ in checks)} passing checks and {sum(status != 'pass' for _, status, _, _ in checks)} failures.\n\n")
    f.write("## Source changes\n\n")
    f.write("- Removed the author's separate manuscript from the bibliography and argument.\n")
    f.write("- Replaced it with the peer-reviewed JAIR forecasting surveys and a wider measurement-science literature.\n")
    f.write("- Corrected the METR/Kwa title, field-study publication status, Humanity's Last Exam bibliographic status and the Nowinski DOI.\n")
    f.write("- Preserved living databases, lab reports, preprints, standards reports and peer-reviewed publications as distinct source classes.\n")
    f.write(f"- Added {len(LITERATURE)} external research records supporting {len(directions)} complementary measurement directions through {len(direction_link_rows)} normalized source links.\n")
    f.write(f"- Added a {len(sources)}-row empirical source-verification log and {len(DESIGNS)} cross-cutting evidence-design requirements.\n\n")
    f.write("## What the current record can and cannot support\n\n")
    f.write(f"- Joint training-compute plus METR p50 observations: **{both} of {len(models)} systems**.\n")
    f.write(f"- Substantive quantitative events: **{sub_n}** from **{substantive_programmes} source IDs**; METR contributes **{metr_n} ({100*metr_n/sub_n:.1f}%)**.\n")
    f.write(f"- Field-outcome events: **{len(field_events)}** from **{field_programmes} source programmes**.\n")
    f.write("- No configuration-level table joins model, scaffold, tools, inference budget, cost, judge version and repeated-run distribution.\n")
    f.write("- Four known releases before the cutoff are documented as absent from the analytic sample, preventing accidental census claims.\n\n")
    f.write("## Alternative measurement portfolio and designs\n\n")
    for d in directions:
        f.write(f"- **{d['direction']}** ({d['forecast_role']}): {d['forecast_value']} Current audit status: {d['current_audit_status']}\n")
    f.write("\n### Cross-cutting evidence designs\n\n")
    for row in DESIGNS:
        f.write(f"- **{row[1]}**: {row[12]} Current audit status: {row[11]}\n")
    f.write("\nDirect traceability from every direction to the supporting literature is in `direction_source_links.csv`.\n")
    f.write("\nSee `literature_sources.csv`, `measurement_directions.csv`, `measurement_designs.csv`, `direction_source_links.csv`, `source_audit.csv`, `source_verification_log.csv`, `cutoff_release_check.csv`, `data_dictionary.csv`, and `data_quality_report.csv` for the machine-readable evidence.\n")
print(f"  {report.name:32s} written")


==> anc/model/research_audit_output.txt <==
  literature_sources.csv             56 rows
  measurement_designs.csv             9 rows
  direction_source_links.csv         69 rows
  source_audit.csv                   83 rows
  source_verification_log.csv        27 rows
  cutoff_release_check.csv            4 rows
  model_observability.csv            62 rows
  pairwise_overlap.csv               36 rows
  join_intersections.csv              3 rows
  data_quality_report.csv            27 rows
  data_dictionary.csv                25 rows
  dataset_inventory.csv              26 rows
  DATA_AND_SOURCE_AUDIT_v4.md      written


==> anc/model/synthesis_fig.py <==
#!/usr/bin/env python3
"""Figure 6: synthesis of the measurement chain and redesign portfolio."""
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Circle
from figure_utils import BLUE, DARK, GREEN, LIGHT, ORANGE, PURPLE, RED, TEAL, plt, save

fig = plt.figure(figsize=(7.7, 5.15))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_axis_off()

ax.text(0.035, 0.955, "A forecast is the end of a measurement chain, not the beginning",
        fontsize=11.4, fontweight="bold", color=DARK, va="top")
ax.text(0.035, 0.910,
        "Every dated claim inherits choices about the target, ruler, version link, data join, source dependence and validation rule.",
        fontsize=6.9, color="#586570", va="top")

stages = [
    ("1", "Define the\nestimand", "What population, task\nand quantity?"),
    ("2", "Choose the\nruler", "Score, horizon, cost,\nprofile or outcome?"),
    ("3", "Link\nversions", "What stays invariant\nwhen instruments change?"),
    ("4", "Join the\nrecords", "Which systems carry\nboth variables?"),
    ("5", "Test\nindependence", "How many programmes\nactually replicated?"),
    ("6", "Forecast and\nbacktest", "Was the dated target\nfrozen and scored?"),
]
failures = ["Vague or shifting\ntarget", "One-point score\nas intrinsic ability",
            "Successive scores\nconcatenated", "Sparse or MNAR\noverlap",
            "Repeated rows treated\nas replication", "Date published;\nmeasurement untested"]
remedies = ["Operational criterion\nand variance model", "Response curve or\nmultidimensional profile",
            "Designed anchors and\nlink uncertainty", "Sentinel panel and\nexplicit missingness",
            "Multi-lab reruns and\nassertion provenance", "Archived target,\nmonitoring and scoring"]

left = 0.035
w = 0.142
gap = 0.020
stage_y, stage_h = 0.670, 0.145
for i, (num, title, subtitle) in enumerate(stages):
    x = left + i * (w + gap)
    color = [BLUE, BLUE, ORANGE, TEAL, PURPLE, RED][i]
    ax.add_patch(FancyBboxPatch(
        (x, stage_y), w, stage_h, boxstyle="round,pad=0.008,rounding_size=0.016",
        facecolor="white", edgecolor=color, linewidth=1.10,
    ))
    ax.add_patch(Circle((x + 0.017, stage_y + stage_h - 0.024), 0.014,
                        facecolor=color, edgecolor="none"))
    ax.text(x + 0.017, stage_y + stage_h - 0.024, num, ha="center", va="center",
            fontsize=6.1, fontweight="bold", color="white")
    ax.text(x + w / 2, stage_y + 0.091, title, ha="center", va="center",
            fontsize=7.0, fontweight="bold", color=DARK, linespacing=1.0)
    ax.text(x + w / 2, stage_y + 0.031, subtitle, ha="center", va="center",
            fontsize=5.25, color="#56636E", linespacing=1.12)
    if i < len(stages) - 1:
        ax.add_patch(FancyArrowPatch(
            (x + w + 0.002, stage_y + stage_h / 2),
            (x + w + gap - 0.003, stage_y + stage_h / 2),
            arrowstyle="-|>", mutation_scale=8.5, linewidth=0.9, color="#89959F",
        ))

# Audit failure and redesign rows.
ax.text(0.017, 0.552, "AUDIT\nFAILURE", fontsize=5.4, color=RED, fontweight="bold",
        ha="center", va="center", rotation=90)
ax.text(0.017, 0.403, "DESIGN\nRESPONSE", fontsize=5.4, color=TEAL, fontweight="bold",
        ha="center", va="center", rotation=90)
for i, (failure, remedy) in enumerate(zip(failures, remedies)):
    x = left + i * (w + gap)
    ax.add_patch(FancyBboxPatch(
        (x, 0.493), w, 0.090, boxstyle="round,pad=0.006,rounding_size=0.012",
        facecolor="#FFF7F3", edgecolor="#E0A087", linewidth=0.75,
    ))
    ax.text(x + w / 2, 0.538, failure, ha="center", va="center", fontsize=5.45,
            color="#8D3827", fontweight="bold", linespacing=1.10)
    ax.add_patch(FancyArrowPatch(
        (x + w / 2, 0.490), (x + w / 2, 0.452),
        arrowstyle="-|>", mutation_scale=7.0, linewidth=0.75, color="#8C979F",
    ))
    ax.add_patch(FancyBboxPatch(
        (x, 0.348), w, 0.095, boxstyle="round,pad=0.006,rounding_size=0.012",
        facecolor="#F2FAF8", edgecolor="#77AAA5", linewidth=0.75,
    ))
    ax.text(x + w / 2, 0.396, remedy, ha="center", va="center", fontsize=5.35,
            color="#216F6B", fontweight="bold", linespacing=1.10)

ax.text(0.035, 0.296, "Measurement portfolio: choose the ruler that matches the research question",
        fontsize=8.0, fontweight="bold", color=DARK, va="center")
portfolio = [
    ("Linked latent\ncapability", BLUE),
    ("Task duration x\nreliability", TEAL),
    ("Resource, cost and\nenergy frontier", ORANGE),
    ("Construct-valid\ncapability profile", PURPLE),
    ("Matched human\nreference", RED),
    ("Field and deployment\noutcomes", GREEN),
]
px0, py, pw, ph, pgap = 0.043, 0.170, 0.137, 0.082, 0.017
for i, (label, color) in enumerate(portfolio):
    x = px0 + i * (pw + pgap)
    ax.add_patch(FancyBboxPatch(
        (x, py), pw, ph, boxstyle="round,pad=0.006,rounding_size=0.012",
        facecolor=LIGHT, edgecolor=color, linewidth=0.95,
    ))
    ax.text(x + pw / 2, py + ph / 2, label, ha="center", va="center",
            fontsize=6.0, color=DARK, fontweight="bold", linespacing=1.05)

ax.add_patch(FancyBboxPatch(
    (0.055, 0.092), 0.890, 0.050,
    boxstyle="round,pad=0.004,rounding_size=0.009",
    facecolor="#F8F9FA", edgecolor="#D9DEE3", linewidth=0.7,
))
ax.text(0.073, 0.117, "Cross-cutting controls", fontsize=6.2, fontweight="bold", color=DARK,
        va="center")
ax.text(0.283, 0.117,
        "fresh item lifecycles  |  construct validation  |  matched human baselines  |  judge calibration  |  provenance  |  uncertainty and missingness",
        fontsize=5.55, color="#56636E", va="center")

ax.text(0.5, 0.035,
        "The research question should choose the ruler. The ruler should not choose the conclusion.",
        ha="center", va="center", fontsize=7.55, color=DARK, fontweight="bold")

save(fig, "figs_synthesis")


==> anc/requirements.txt <==
numpy>=1.26
scipy>=1.11
matplotlib>=3.8
rdflib>=7.0

